When Reconstruction Helps Event-Camera Person Triggers

Event cameras record asynchronous changes in brightness. To use a general visual model as a recording trigger, a system must represent these measurements in a form the model can interpret. We compare direct grayscale accumulation, two temporal encodings, and two intensity reconstructors on paired real event data. On 192 windows from four held-out DSEC recordings, thresholds calibrated only on development data yielded 40 of 52 person detections and 12 of 140 background positives with E2VID. The strongest direct temporal encoding at an admissible fixed cutoff yielded 14 detections and seven background positives. A retrospective comparison at a common 10% background-positive cap yielded 40 detections for E2VID and at most 19 for any direct encoding. FireNet+ had lower preparation cost and produced 21 detections with zero observed background positives at its frozen cutoff. On the same 192 windows, Qwen3-VL-4B yielded 33/52, 2/140 with E2VID and 9/52, 9/140 with the highest-recall direct rendering, the three-bin image (person detections, background positives). A 96-second exploratory replay illustrates the sensitivity of episode capture and recording starts to cutoff selection. The experiments identify a detection benefit from reconstruction under controlled input history and distinguish it from the cost and false starts of continuous triggering.

==> anc/PROTOCOL.md <==
# Event timing controls for a frozen visual person trigger

Compare four representations using identical causal event intervals and a single full-field image per decision. The primary history is the last 300 ms and the secondary history is 90 ms. At startup, the historical 300-ms case uses exactly the contiguous whole 30-ms slices used by the prior E2VID experiment, with no padding of the event timeline. The new independent recordings require a complete 300-ms history.

1. Direct grayscale accumulation uses the established saturating count transform.
2. A two-polarity time surface stores the most recent timestamp at each pixel and polarity. Its value decays exponentially with time since the event, with time constant equal to one third of the history. Positive and negative surfaces occupy red and blue; missing events are zero.
3. A three-bin image divides the identical input interval into equal early, middle and late bins mapped to red, green and blue. Each bin counts both polarities and uses the same fixed saturating count transform as the grayscale baseline.
4. E2VID Lightweight reconstructs grayscale intensity from the identical interval in causal 30-ms slices, resetting for each sampled case.

All inputs preserve the full 640x480 sensor view in a 640x640 padded image. The visual question is held fixed, and a short legend identifies the meaning of each channel. No target locations or RGB photos are given to the visual models. The two direct timing representations are fixed before evaluation. Their comparison to E2VID concerns these concrete encodings and prompted model interfaces.

Develop only on the existing 64 labeled development windows. For each model, representation and history select the cutoff giving most detections subject to at most 10% development background positives. Break ties by fewer background positives then higher cutoff. Reuse stored model responses only for identical previously scored inputs and legends. Report the original 176 paired windows as an exploratory repeat. The fresh confirmatory set uses four separate previously unused DSEC recordings chosen for availability and track coverage, with at most one positive window per visible eligible track. Use a score-blind RGB label check. Primary comparison is the fresh 300-ms Jev test. The Qwen3-VL-4B cross-model check uses the historical 300-ms paired set. Quantify detections and background positives for frozen thresholds. A retrospective scan under the same 10% background cap is labeled diagnostic, with no refit claimed. List per-recording counts and paired gains and losses. Timing measures host-side input preparation with remote inference separate.


==> anc/README.txt <==
Primary 300 ms DSEC comparison for When Reconstruction Helps Event-Camera Person Triggers.
Run python3 recompute.py to reproduce Table 2 frozen-cutoff counts. Each sample has five representation scores. reference=1 means a retained person-positive window; reference=0 means a retained background window. end_us is relative to the event recording, with a 300000 us causal history. The main paper describes selection and limitations. The CSV contains derived results, not raw source images or model weights.


==> anc/compact-cnn-scores.csv <==
sample,sequence,reference,score,cutoff
zurich_city_01_d_000032,zurich_city_01_d,1,0.7571110725402832,0.9475178718566895
zurich_city_01_d_000055,zurich_city_01_d,1,0.7869393229484558,0.9475178718566895
zurich_city_01_d_000155,zurich_city_01_d,1,0.65757155418396,0.9475178718566895
zurich_city_01_d_000223,zurich_city_01_d,1,0.5515722632408142,0.9475178718566895
zurich_city_01_d_000279,zurich_city_01_d,1,0.9511722922325134,0.9475178718566895
zurich_city_01_d_000290,zurich_city_01_d,1,0.8557888269424438,0.9475178718566895
zurich_city_01_d_000292,zurich_city_01_d,1,0.5455399751663208,0.9475178718566895
zurich_city_01_d_000360,zurich_city_01_d,1,0.892914354801178,0.9475178718566895
zurich_city_01_d_000407,zurich_city_01_d,1,0.854651153087616,0.9475178718566895
zurich_city_01_d_000470,zurich_city_01_d,1,0.821241021156311,0.9475178718566895
zurich_city_01_d_000471,zurich_city_01_d,1,0.8881493806838989,0.9475178718566895
zurich_city_01_d_000581,zurich_city_01_d,1,0.7912013530731201,0.9475178718566895
zurich_city_01_d_000777,zurich_city_01_d,1,0.3492092192173004,0.9475178718566895
zurich_city_01_d_000070,zurich_city_01_d,0,0.956089437007904,0.9475178718566895
zurich_city_01_d_000077,zurich_city_01_d,0,0.8929539918899536,0.9475178718566895
zurich_city_01_d_000085,zurich_city_01_d,0,0.8470168709754944,0.9475178718566895
zurich_city_01_d_000092,zurich_city_01_d,0,0.7067460417747498,0.9475178718566895
zurich_city_01_d_000100,zurich_city_01_d,0,0.861579954624176,0.9475178718566895
zurich_city_01_d_000108,zurich_city_01_d,0,0.7547617554664612,0.9475178718566895
zurich_city_01_d_000115,zurich_city_01_d,0,0.6381702423095703,0.9475178718566895
zurich_city_01_d_000122,zurich_city_01_d,0,0.6530702710151672,0.9475178718566895
zurich_city_01_d_000130,zurich_city_01_d,0,0.6296732425689697,0.9475178718566895
zurich_city_01_d_000431,zurich_city_01_d,0,0.6894117593765259,0.9475178718566895
zurich_city_01_d_000494,zurich_city_01_d,0,0.6027952432632446,0.9475178718566895
zurich_city_01_d_000501,zurich_city_01_d,0,0.8822944164276123,0.9475178718566895
zurich_city_01_d_000509,zurich_city_01_d,0,0.6837759613990784,0.9475178718566895
zurich_city_01_d_000516,zurich_city_01_d,0,0.6162045001983643,0.9475178718566895
zurich_city_01_d_000523,zurich_city_01_d,0,0.4920498728752136,0.9475178718566895
zurich_city_01_d_000531,zurich_city_01_d,0,0.812951385974884,0.9475178718566895
zurich_city_01_d_000538,zurich_city_01_d,0,0.6855065226554871,0.9475178718566895
zurich_city_01_d_000545,zurich_city_01_d,0,0.8924267292022705,0.9475178718566895
zurich_city_01_d_000553,zurich_city_01_d,0,0.6496933698654175,0.9475178718566895
zurich_city_01_d_000560,zurich_city_01_d,0,0.853469729423523,0.9475178718566895
zurich_city_01_d_000569,zurich_city_01_d,0,0.774054765701294,0.9475178718566895
zurich_city_01_d_000589,zurich_city_01_d,0,0.6413906812667847,0.9475178718566895
zurich_city_01_d_000596,zurich_city_01_d,0,0.6675803661346436,0.9475178718566895
zurich_city_01_d_000603,zurich_city_01_d,0,0.8810104727745056,0.9475178718566895
zurich_city_01_d_000611,zurich_city_01_d,0,0.8108638525009155,0.9475178718566895
zurich_city_01_d_000618,zurich_city_01_d,0,0.9059035778045654,0.9475178718566895
zurich_city_01_d_000625,zurich_city_01_d,0,0.645758867263794,0.9475178718566895
zurich_city_01_d_000633,zurich_city_01_d,0,0.7564618587493896,0.9475178718566895
zurich_city_01_d_000641,zurich_city_01_d,0,0.7082281112670898,0.9475178718566895
zurich_city_01_d_000649,zurich_city_01_d,0,0.7228074669837952,0.9475178718566895
zurich_city_01_d_000656,zurich_city_01_d,0,0.7674477696418762,0.9475178718566895
zurich_city_01_d_000670,zurich_city_01_d,0,0.8464648723602295,0.9475178718566895
zurich_city_01_d_000677,zurich_city_01_d,0,0.8495839834213257,0.9475178718566895
zurich_city_01_d_000684,zurich_city_01_d,0,0.6778026819229126,0.9475178718566895
zurich_city_01_d_000692,zurich_city_01_d,0,0.8352858424186707,0.9475178718566895
zurich_city_01_d_000699,zurich_city_01_d,0,0.8952181935310364,0.9475178718566895
zurich_city_01_d_000707,zurich_city_01_d,0,0.7932487726211548,0.9475178718566895
zurich_city_01_d_000714,zurich_city_01_d,0,0.8839909434318542,0.9475178718566895
zurich_city_04_d_000041,zurich_city_04_d,1,0.8850922584533691,0.9475178718566895
zurich_city_04_d_000043,zurich_city_04_d,1,0.8102492690086365,0.9475178718566895
zurich_city_04_d_000050,zurich_city_04_d,1,0.9255779981613159,0.9475178718566895
zurich_city_04_d_000074,zurich_city_04_d,1,0.7753696441650391,0.9475178718566895
zurich_city_04_d_000090,zurich_city_04_d,1,0.6040042638778687,0.9475178718566895
zurich_city_04_d_000192,zurich_city_04_d,1,0.8976718783378601,0.9475178718566895
zurich_city_04_d_000194,zurich_city_04_d,1,0.9459542632102966,0.9475178718566895
zurich_city_04_d_000238,zurich_city_04_d,1,0.9046183228492737,0.9475178718566895
zurich_city_04_d_000578,zurich_city_04_d,1,0.8877918720245361,0.9475178718566895
zurich_city_04_d_000582,zurich_city_04_d,1,0.8237916827201843,0.9475178718566895
zurich_city_04_d_000774,zurich_city_04_d,1,0.8248438835144043,0.9475178718566895
zurich_city_04_d_000775,zurich_city_04_d,1,0.9196788668632507,0.9475178718566895
zurich_city_04_d_000814,zurich_city_04_d,1,0.9380547404289246,0.9475178718566895
zurich_city_04_d_000873,zurich_city_04_d,1,0.921075165271759,0.9475178718566895
zurich_city_04_d_000883,zurich_city_04_d,1,0.7351859211921692,0.9475178718566895
zurich_city_04_d_000102,zurich_city_04_d,0,0.8290526270866394,0.9475178718566895
zurich_city_04_d_000291,zurich_city_04_d,0,0.7997674345970154,0.9475178718566895
zurich_city_04_d_000299,zurich_city_04_d,0,0.6559109687805176,0.9475178718566895
zurich_city_04_d_000307,zurich_city_04_d,0,0.753638744354248,0.9475178718566895
zurich_city_04_d_000315,zurich_city_04_d,0,0.8547748327255249,0.9475178718566895
zurich_city_04_d_000323,zurich_city_04_d,0,0.8646706938743591,0.9475178718566895
zurich_city_04_d_000331,zurich_city_04_d,0,0.7226872444152832,0.9475178718566895
zurich_city_04_d_000338,zurich_city_04_d,0,0.8690707683563232,0.9475178718566895
zurich_city_04_d_000345,zurich_city_04_d,0,0.8568540215492249,0.9475178718566895
zurich_city_04_d_000352,zurich_city_04_d,0,0.8913310766220093,0.9475178718566895
zurich_city_04_d_000359,zurich_city_04_d,0,0.6764128804206848,0.9475178718566895
zurich_city_04_d_000366,zurich_city_04_d,0,0.3731837570667267,0.9475178718566895
zurich_city_04_d_000374,zurich_city_04_d,0,0.8749228715896606,0.9475178718566895
zurich_city_04_d_000381,zurich_city_04_d,0,0.6825575828552246,0.9475178718566895
zurich_city_04_d_000389,zurich_city_04_d,0,0.81645268201828,0.9475178718566895
zurich_city_04_d_000397,zurich_city_04_d,0,0.42754608392715454,0.9475178718566895
zurich_city_04_d_000405,zurich_city_04_d,0,0.8218849301338196,0.9475178718566895
zurich_city_04_d_000413,zurich_city_04_d,0,0.943019688129425,0.9475178718566895
zurich_city_04_d_000421,zurich_city_04_d,0,0.8520961403846741,0.9475178718566895
zurich_city_04_d_000429,zurich_city_04_d,0,0.8389707207679749,0.9475178718566895
zurich_city_04_d_000436,zurich_city_04_d,0,0.9431227445602417,0.9475178718566895
zurich_city_04_d_000444,zurich_city_04_d,0,0.6905280947685242,0.9475178718566895
zurich_city_04_d_000452,zurich_city_04_d,0,0.22875510156154633,0.9475178718566895
zurich_city_04_d_000459,zurich_city_04_d,0,0.2408571094274521,0.9475178718566895
zurich_city_04_d_000467,zurich_city_04_d,0,0.8945904970169067,0.9475178718566895
zurich_city_04_d_000475,zurich_city_04_d,0,0.2365969717502594,0.9475178718566895
zurich_city_04_d_000482,zurich_city_04_d,0,0.6775625348091125,0.9475178718566895
zurich_city_04_d_000490,zurich_city_04_d,0,0.9362464547157288,0.9475178718566895
zurich_city_04_d_000497,zurich_city_04_d,0,0.2736038565635681,0.9475178718566895
zurich_city_04_d_000507,zurich_city_04_d,0,0.943488597869873,0.9475178718566895
zurich_city_04_d_000514,zurich_city_04_d,0,0.8490332961082458,0.9475178718566895
zurich_city_04_d_000530,zurich_city_04_d,0,0.8793351650238037,0.9475178718566895
zurich_city_04_d_000938,zurich_city_04_d,0,0.8552753925323486,0.9475178718566895
zurich_city_04_d_000945,zurich_city_04_d,0,0.8277445435523987,0.9475178718566895
zurich_city_04_d_000953,zurich_city_04_d,0,0.7787244915962219,0.9475178718566895
zurich_city_09_c_000240,zurich_city_09_c,1,0.9181420207023621,0.9475178718566895
zurich_city_09_c_000266,zurich_city_09_c,1,0.77351975440979,0.9475178718566895
zurich_city_09_c_000393,zurich_city_09_c,1,0.8753219842910767,0.9475178718566895
zurich_city_09_c_000412,zurich_city_09_c,1,0.9730443954467773,0.9475178718566895
zurich_city_09_c_000420,zurich_city_09_c,1,0.9225825667381287,0.9475178718566895
zurich_city_09_c_000434,zurich_city_09_c,1,0.8444469571113586,0.9475178718566895
zurich_city_09_c_000448,zurich_city_09_c,1,0.9523661732673645,0.9475178718566895
zurich_city_09_c_000509,zurich_city_09_c,1,0.9145452976226807,0.9475178718566895
zurich_city_09_c_000767,zurich_city_09_c,1,0.9227709174156189,0.9475178718566895
zurich_city_09_c_001070,zurich_city_09_c,1,0.8930405974388123,0.9475178718566895
zurich_city_09_c_000008,zurich_city_09_c,0,0.5652822852134705,0.9475178718566895
zurich_city_09_c_000023,zurich_city_09_c,0,0.4457809627056122,0.9475178718566895
zurich_city_09_c_000030,zurich_city_09_c,0,0.9169899821281433,0.9475178718566895
zurich_city_09_c_000045,zurich_city_09_c,0,0.40327852964401245,0.9475178718566895
zurich_city_09_c_000067,zurich_city_09_c,0,0.5853142738342285,0.9475178718566895
zurich_city_09_c_000082,zurich_city_09_c,0,0.9215540289878845,0.9475178718566895
zurich_city_09_c_000089,zurich_city_09_c,0,0.9000234007835388,0.9475178718566895
zurich_city_09_c_000582,zurich_city_09_c,0,0.9093884229660034,0.9475178718566895
zurich_city_09_c_000596,zurich_city_09_c,0,0.8037698864936829,0.9475178718566895
zurich_city_09_c_000612,zurich_city_09_c,0,0.7699107527732849,0.9475178718566895
zurich_city_09_c_000619,zurich_city_09_c,0,0.7534564137458801,0.9475178718566895
zurich_city_09_c_000634,zurich_city_09_c,0,0.8845089077949524,0.9475178718566895
zurich_city_09_c_000649,zurich_city_09_c,0,0.7720394730567932,0.9475178718566895
zurich_city_09_c_000688,zurich_city_09_c,0,0.8803766369819641,0.9475178718566895
zurich_city_09_c_000696,zurich_city_09_c,0,0.916541337966919,0.9475178718566895
zurich_city_09_c_000711,zurich_city_09_c,0,0.7956936955451965,0.9475178718566895
zurich_city_09_c_000916,zurich_city_09_c,0,0.7646136283874512,0.9475178718566895
zurich_city_09_c_000931,zurich_city_09_c,0,0.8822577595710754,0.9475178718566895
zurich_city_09_c_000946,zurich_city_09_c,0,0.5896812677383423,0.9475178718566895
zurich_city_09_c_000953,zurich_city_09_c,0,0.9190548658370972,0.9475178718566895
zurich_city_09_c_000968,zurich_city_09_c,0,0.8485864400863647,0.9475178718566895
zurich_city_09_c_000983,zurich_city_09_c,0,0.49241843819618225,0.9475178718566895
zurich_city_09_c_001104,zurich_city_09_c,0,0.8223369121551514,0.9475178718566895
zurich_city_09_c_001112,zurich_city_09_c,0,0.9342536330223083,0.9475178718566895
zurich_city_09_c_001127,zurich_city_09_c,0,0.9270910620689392,0.9475178718566895
zurich_city_09_c_001142,zurich_city_09_c,0,0.5862671136856079,0.9475178718566895
zurich_city_09_c_001149,zurich_city_09_c,0,0.836489200592041,0.9475178718566895
zurich_city_09_c_001165,zurich_city_09_c,0,0.710029661655426,0.9475178718566895
zurich_city_09_c_001179,zurich_city_09_c,0,0.5505847334861755,0.9475178718566895
zurich_city_09_c_001194,zurich_city_09_c,0,0.26742658019065857,0.9475178718566895
zurich_city_09_c_001202,zurich_city_09_c,0,0.4770832359790802,0.9475178718566895
zurich_city_09_c_001216,zurich_city_09_c,0,0.24960634112358093,0.9475178718566895
interlaken_00_g_000201,interlaken_00_g,1,0.7019346952438354,0.9475178718566895
interlaken_00_g_000327,interlaken_00_g,1,0.36506587266921997,0.9475178718566895
interlaken_00_g_000537,interlaken_00_g,1,0.651675283908844,0.9475178718566895
interlaken_00_g_000540,interlaken_00_g,1,0.7840659022331238,0.9475178718566895
interlaken_00_g_000638,interlaken_00_g,1,0.5118895173072815,0.9475178718566895
interlaken_00_g_000785,interlaken_00_g,1,0.4683187007904053,0.9475178718566895
interlaken_00_g_000807,interlaken_00_g,1,0.5878539681434631,0.9475178718566895
interlaken_00_g_001022,interlaken_00_g,1,0.883033275604248,0.9475178718566895
interlaken_00_g_001023,interlaken_00_g,1,0.9347846508026123,0.9475178718566895
interlaken_00_g_001093,interlaken_00_g,1,0.7686173319816589,0.9475178718566895
interlaken_00_g_001152,interlaken_00_g,1,0.9348822832107544,0.9475178718566895
interlaken_00_g_001249,interlaken_00_g,1,0.4448988139629364,0.9475178718566895
interlaken_00_g_001293,interlaken_00_g,1,0.8229255080223083,0.9475178718566895
interlaken_00_g_001327,interlaken_00_g,1,0.8425830006599426,0.9475178718566895
interlaken_00_g_000008,interlaken_00_g,0,0.7810449004173279,0.9475178718566895
interlaken_00_g_000016,interlaken_00_g,0,0.7006134986877441,0.9475178718566895
interlaken_00_g_000053,interlaken_00_g,0,0.6722344160079956,0.9475178718566895
interlaken_00_g_000067,interlaken_00_g,0,0.5623013973236084,0.9475178718566895
interlaken_00_g_000075,interlaken_00_g,0,0.8128855228424072,0.9475178718566895
interlaken_00_g_000133,interlaken_00_g,0,0.8831448554992676,0.9475178718566895
interlaken_00_g_000140,interlaken_00_g,0,0.7328882813453674,0.9475178718566895
interlaken_00_g_000147,interlaken_00_g,0,0.8184957504272461,0.9475178718566895
interlaken_00_g_000574,interlaken_00_g,0,0.6092511415481567,0.9475178718566895
interlaken_00_g_000581,interlaken_00_g,0,0.27633148431777954,0.9475178718566895
interlaken_00_g_000588,interlaken_00_g,0,0.6550915241241455,0.9475178718566895
interlaken_00_g_000596,interlaken_00_g,0,0.7071526646614075,0.9475178718566895
interlaken_00_g_000603,interlaken_00_g,0,0.8954702019691467,0.9475178718566895
interlaken_00_g_000611,interlaken_00_g,0,0.8826419711112976,0.9475178718566895
interlaken_00_g_000666,interlaken_00_g,0,0.18931981921195984,0.9475178718566895
interlaken_00_g_000814,interlaken_00_g,0,0.5606743097305298,0.9475178718566895
interlaken_00_g_000829,interlaken_00_g,0,0.8836400508880615,0.9475178718566895
interlaken_00_g_000837,interlaken_00_g,0,0.8425245881080627,0.9475178718566895
interlaken_00_g_000844,interlaken_00_g,0,0.884602427482605,0.9475178718566895
interlaken_00_g_000851,interlaken_00_g,0,0.8440027832984924,0.9475178718566895
interlaken_00_g_000859,interlaken_00_g,0,0.5128113031387329,0.9475178718566895
interlaken_00_g_000866,interlaken_00_g,0,0.4260777235031128,0.9475178718566895
interlaken_00_g_000874,interlaken_00_g,0,0.6908001899719238,0.9475178718566895
interlaken_00_g_000881,interlaken_00_g,0,0.8029700517654419,0.9475178718566895
interlaken_00_g_000888,interlaken_00_g,0,0.5588425397872925,0.9475178718566895
interlaken_00_g_000896,interlaken_00_g,0,0.3686840534210205,0.9475178718566895
interlaken_00_g_000903,interlaken_00_g,0,0.9062876105308533,0.9475178718566895
interlaken_00_g_000931,interlaken_00_g,0,0.7788910865783691,0.9475178718566895
interlaken_00_g_000938,interlaken_00_g,0,0.7778612971305847,0.9475178718566895
interlaken_00_g_000945,interlaken_00_g,0,0.3220576345920563,0.9475178718566895
interlaken_00_g_000961,interlaken_00_g,0,0.47914355993270874,0.9475178718566895
interlaken_00_g_001196,interlaken_00_g,0,0.873002827167511,0.9475178718566895
interlaken_00_g_001211,interlaken_00_g,0,0.5941791534423828,0.9475178718566895
interlaken_00_g_001219,interlaken_00_g,0,0.8737899661064148,0.9475178718566895
interlaken_00_g_001227,interlaken_00_g,0,0.8869631886482239,0.9475178718566895


==> anc/input-legends.json <==
{
  "gray": "Event-camera brightness changes: dark marks on white show changes of either polarity, darker means more changes, gray padding.",
  "surface": "Event-camera changes: red marks positive changes and blue marks negative changes. Brighter marks happened more recently. Black marks no events; gray is padding.",
  "bins": "Event-camera changes: red marks the earliest third of the interval, green the middle third, blue the latest third. Brighter marks mean more changes; gray is padding.",
  "e2vid": "Grayscale intensity reconstructed solely from event-camera brightness changes; gray padding.",
  "firenet": "Grayscale intensity reconstructed solely from event-camera brightness changes; gray padding."
}

==> anc/paired-recording-sensitivity.json <==
{
  "recall": {
    "difference": 0.5,
    "leave_one_out": [
      0.47368421052631576,
      0.48717948717948717,
      0.40540540540540543,
      0.6190476190476191
    ],
    "cluster_percentile_95": [
      0.18181818181818182,
      0.6896551724137931
    ]
  },
  "background_positive": {
    "difference": 0.03571428571428571,
    "leave_one_out": [
      0.0380952380952381,
      0.00980392156862745,
      0.05714285714285714,
      0.037037037037037035
    ],
    "cluster_percentile_95": [
      -0.014285714285714285,
      0.087248322147651
    ]
  }
}


==> anc/primary-scores.csv <==
sample,sequence,reference,end_us,history_us,representation,score,cutoff,decision
zurich_city_01_d_000032,zurich_city_01_d,1,1600262,300000,gray,0.13,0.23,0
zurich_city_01_d_000032,zurich_city_01_d,1,1600262,300000,surface,0.16,0.29,0
zurich_city_01_d_000032,zurich_city_01_d,1,1600262,300000,bins,0.13,0.15,0
zurich_city_01_d_000032,zurich_city_01_d,1,1600262,300000,e2vid,0.44,0.43,1
zurich_city_01_d_000032,zurich_city_01_d,1,1600262,300000,firenet,0.76,0.69,1
zurich_city_01_d_000055,zurich_city_01_d,1,2750275,300000,gray,0.18,0.23,0
zurich_city_01_d_000055,zurich_city_01_d,1,2750275,300000,surface,0.29,0.29,1
zurich_city_01_d_000055,zurich_city_01_d,1,2750275,300000,bins,0.12,0.15,0
zurich_city_01_d_000055,zurich_city_01_d,1,2750275,300000,e2vid,0.86,0.43,1
zurich_city_01_d_000055,zurich_city_01_d,1,2750275,300000,firenet,0.63,0.69,0
zurich_city_01_d_000155,zurich_city_01_d,1,7750255,300000,gray,0.11,0.23,0
zurich_city_01_d_000155,zurich_city_01_d,1,7750255,300000,surface,0.17,0.29,0
zurich_city_01_d_000155,zurich_city_01_d,1,7750255,300000,bins,0.11,0.15,0
zurich_city_01_d_000155,zurich_city_01_d,1,7750255,300000,e2vid,0.06,0.43,0
zurich_city_01_d_000155,zurich_city_01_d,1,7750255,300000,firenet,0.21,0.69,0
zurich_city_01_d_000223,zurich_city_01_d,1,11150279,300000,gray,0.14,0.23,0
zurich_city_01_d_000223,zurich_city_01_d,1,11150279,300000,surface,0.13,0.29,0
zurich_city_01_d_000223,zurich_city_01_d,1,11150279,300000,bins,0.08,0.15,0
zurich_city_01_d_000223,zurich_city_01_d,1,11150279,300000,e2vid,0.45,0.43,1
zurich_city_01_d_000223,zurich_city_01_d,1,11150279,300000,firenet,0.2,0.69,0
zurich_city_01_d_000279,zurich_city_01_d,1,13950257,300000,gray,0.2,0.23,0
zurich_city_01_d_000279,zurich_city_01_d,1,13950257,300000,surface,0.24,0.29,0
zurich_city_01_d_000279,zurich_city_01_d,1,13950257,300000,bins,0.08,0.15,0
zurich_city_01_d_000279,zurich_city_01_d,1,13950257,300000,e2vid,0.72,0.43,1
zurich_city_01_d_000279,zurich_city_01_d,1,13950257,300000,firenet,0.78,0.69,1
zurich_city_01_d_000290,zurich_city_01_d,1,14500251,300000,gray,0.18,0.23,0
zurich_city_01_d_000290,zurich_city_01_d,1,14500251,300000,surface,0.46,0.29,1
zurich_city_01_d_000290,zurich_city_01_d,1,14500251,300000,bins,0.08,0.15,0
zurich_city_01_d_000290,zurich_city_01_d,1,14500251,300000,e2vid,0.9,0.43,1
zurich_city_01_d_000290,zurich_city_01_d,1,14500251,300000,firenet,0.84,0.69,1
zurich_city_01_d_000292,zurich_city_01_d,1,14600261,300000,gray,0.24,0.23,1
zurich_city_01_d_000292,zurich_city_01_d,1,14600261,300000,surface,0.2,0.29,0
zurich_city_01_d_000292,zurich_city_01_d,1,14600261,300000,bins,0.08,0.15,0
zurich_city_01_d_000292,zurich_city_01_d,1,14600261,300000,e2vid,0.91,0.43,1
zurich_city_01_d_000292,zurich_city_01_d,1,14600261,300000,firenet,0.72,0.69,1
zurich_city_01_d_000360,zurich_city_01_d,1,18000269,300000,gray,0.19,0.23,0
zurich_city_01_d_000360,zurich_city_01_d,1,18000269,300000,surface,0.31,0.29,1
zurich_city_01_d_000360,zurich_city_01_d,1,18000269,300000,bins,0.08,0.15,0
zurich_city_01_d_000360,zurich_city_01_d,1,18000269,300000,e2vid,0.94,0.43,1
zurich_city_01_d_000360,zurich_city_01_d,1,18000269,300000,firenet,0.82,0.69,1
zurich_city_01_d_000407,zurich_city_01_d,1,20350240,300000,gray,0.08,0.23,0
zurich_city_01_d_000407,zurich_city_01_d,1,20350240,300000,surface,0.21,0.29,0
zurich_city_01_d_000407,zurich_city_01_d,1,20350240,300000,bins,0.11,0.15,0
zurich_city_01_d_000407,zurich_city_01_d,1,20350240,300000,e2vid,0.64,0.43,1
zurich_city_01_d_000407,zurich_city_01_d,1,20350240,300000,firenet,0.24,0.69,0
zurich_city_01_d_000470,zurich_city_01_d,1,23500250,300000,gray,0.25,0.23,1
zurich_city_01_d_000470,zurich_city_01_d,1,23500250,300000,surface,0.16,0.29,0
zurich_city_01_d_000470,zurich_city_01_d,1,23500250,300000,bins,0.06,0.15,0
zurich_city_01_d_000470,zurich_city_01_d,1,23500250,300000,e2vid,0.25,0.43,0
zurich_city_01_d_000470,zurich_city_01_d,1,23500250,300000,firenet,0.67,0.69,0
zurich_city_01_d_000471,zurich_city_01_d,1,23550248,300000,gray,0.18,0.23,0
zurich_city_01_d_000471,zurich_city_01_d,1,23550248,300000,surface,0.13,0.29,0
zurich_city_01_d_000471,zurich_city_01_d,1,23550248,300000,bins,0.08,0.15,0
zurich_city_01_d_000471,zurich_city_01_d,1,23550248,300000,e2vid,0.1,0.43,0
zurich_city_01_d_000471,zurich_city_01_d,1,23550248,300000,firenet,0.46,0.69,0
zurich_city_01_d_000581,zurich_city_01_d,1,29050272,300000,gray,0.35,0.23,1
zurich_city_01_d_000581,zurich_city_01_d,1,29050272,300000,surface,0.21,0.29,0
zurich_city_01_d_000581,zurich_city_01_d,1,29050272,300000,bins,0.07,0.15,0
zurich_city_01_d_000581,zurich_city_01_d,1,29050272,300000,e2vid,0.23,0.43,0
zurich_city_01_d_000581,zurich_city_01_d,1,29050272,300000,firenet,0.59,0.69,0
zurich_city_01_d_000777,zurich_city_01_d,1,38850263,300000,gray,0.39,0.23,1
zurich_city_01_d_000777,zurich_city_01_d,1,38850263,300000,surface,0.2,0.29,0
zurich_city_01_d_000777,zurich_city_01_d,1,38850263,300000,bins,0.17,0.15,1
zurich_city_01_d_000777,zurich_city_01_d,1,38850263,300000,e2vid,0.17,0.43,0
zurich_city_01_d_000777,zurich_city_01_d,1,38850263,300000,firenet,0.25,0.69,0
zurich_city_01_d_000070,zurich_city_01_d,0,3500253,300000,gray,0.15,0.23,0
zurich_city_01_d_000070,zurich_city_01_d,0,3500253,300000,surface,0.19,0.29,0
zurich_city_01_d_000070,zurich_city_01_d,0,3500253,300000,bins,0.06,0.15,0
zurich_city_01_d_000070,zurich_city_01_d,0,3500253,300000,e2vid,0.24,0.43,0
zurich_city_01_d_000070,zurich_city_01_d,0,3500253,300000,firenet,0.19,0.69,0
zurich_city_01_d_000077,zurich_city_01_d,0,3850274,300000,gray,0.12,0.23,0
zurich_city_01_d_000077,zurich_city_01_d,0,3850274,300000,surface,0.22,0.29,0
zurich_city_01_d_000077,zurich_city_01_d,0,3850274,300000,bins,0.06,0.15,0
zurich_city_01_d_000077,zurich_city_01_d,0,3850274,300000,e2vid,0.08,0.43,0
zurich_city_01_d_000077,zurich_city_01_d,0,3850274,300000,firenet,0.15,0.69,0
zurich_city_01_d_000085,zurich_city_01_d,0,4250271,300000,gray,0.17,0.23,0
zurich_city_01_d_000085,zurich_city_01_d,0,4250271,300000,surface,0.22,0.29,0
zurich_city_01_d_000085,zurich_city_01_d,0,4250271,300000,bins,0.07,0.15,0
zurich_city_01_d_000085,zurich_city_01_d,0,4250271,300000,e2vid,0.06,0.43,0
zurich_city_01_d_000085,zurich_city_01_d,0,4250271,300000,firenet,0.08,0.69,0
zurich_city_01_d_000092,zurich_city_01_d,0,4600272,300000,gray,0.08,0.23,0
zurich_city_01_d_000092,zurich_city_01_d,0,4600272,300000,surface,0.19,0.29,0
zurich_city_01_d_000092,zurich_city_01_d,0,4600272,300000,bins,0.06,0.15,0
zurich_city_01_d_000092,zurich_city_01_d,0,4600272,300000,e2vid,0.08,0.43,0
zurich_city_01_d_000092,zurich_city_01_d,0,4600272,300000,firenet,0.09,0.69,0
zurich_city_01_d_000100,zurich_city_01_d,0,5000266,300000,gray,0.11,0.23,0
zurich_city_01_d_000100,zurich_city_01_d,0,5000266,300000,surface,0.16,0.29,0
zurich_city_01_d_000100,zurich_city_01_d,0,5000266,300000,bins,0.06,0.15,0
zurich_city_01_d_000100,zurich_city_01_d,0,5000266,300000,e2vid,0.38,0.43,0
zurich_city_01_d_000100,zurich_city_01_d,0,5000266,300000,firenet,0.49,0.69,0
zurich_city_01_d_000108,zurich_city_01_d,0,5400256,300000,gray,0.17,0.23,0
zurich_city_01_d_000108,zurich_city_01_d,0,5400256,300000,surface,0.19,0.29,0
zurich_city_01_d_000108,zurich_city_01_d,0,5400256,300000,bins,0.08,0.15,0
zurich_city_01_d_000108,zurich_city_01_d,0,5400256,300000,e2vid,0.29,0.43,0
zurich_city_01_d_000108,zurich_city_01_d,0,5400256,300000,firenet,0.37,0.69,0
zurich_city_01_d_000115,zurich_city_01_d,0,5750277,300000,gray,0.15,0.23,0
zurich_city_01_d_000115,zurich_city_01_d,0,5750277,300000,surface,0.14,0.29,0
zurich_city_01_d_000115,zurich_city_01_d,0,5750277,300000,bins,0.08,0.15,0
zurich_city_01_d_000115,zurich_city_01_d,0,5750277,300000,e2vid,0.18,0.43,0
zurich_city_01_d_000115,zurich_city_01_d,0,5750277,300000,firenet,0.16,0.69,0
zurich_city_01_d_000122,zurich_city_01_d,0,6100278,300000,gray,0.09,0.23,0
zurich_city_01_d_000122,zurich_city_01_d,0,6100278,300000,surface,0.16,0.29,0
zurich_city_01_d_000122,zurich_city_01_d,0,6100278,300000,bins,0.06,0.15,0
zurich_city_01_d_000122,zurich_city_01_d,0,6100278,300000,e2vid,0.25,0.43,0
zurich_city_01_d_000122,zurich_city_01_d,0,6100278,300000,firenet,0.26,0.69,0
zurich_city_01_d_000130,zurich_city_01_d,0,6500260,300000,gray,0.07,0.23,0
zurich_city_01_d_000130,zurich_city_01_d,0,6500260,300000,surface,0.23,0.29,0
zurich_city_01_d_000130,zurich_city_01_d,0,6500260,300000,bins,0.06,0.15,0
zurich_city_01_d_000130,zurich_city_01_d,0,6500260,300000,e2vid,0.18,0.43,0
zurich_city_01_d_000130,zurich_city_01_d,0,6500260,300000,firenet,0.32,0.69,0
zurich_city_01_d_000431,zurich_city_01_d,0,21550246,300000,gray,0.31,0.23,1
zurich_city_01_d_000431,zurich_city_01_d,0,21550246,300000,surface,0.13,0.29,0
zurich_city_01_d_000431,zurich_city_01_d,0,21550246,300000,bins,0.11,0.15,0
zurich_city_01_d_000431,zurich_city_01_d,0,21550246,300000,e2vid,0.06,0.43,0
zurich_city_01_d_000431,zurich_city_01_d,0,21550246,300000,firenet,0.11,0.69,0
zurich_city_01_d_000494,zurich_city_01_d,0,24700256,300000,gray,0.15,0.23,0
zurich_city_01_d_000494,zurich_city_01_d,0,24700256,300000,surface,0.21,0.29,0
zurich_city_01_d_000494,zurich_city_01_d,0,24700256,300000,bins,0.08,0.15,0
zurich_city_01_d_000494,zurich_city_01_d,0,24700256,300000,e2vid,0.11,0.43,0
zurich_city_01_d_000494,zurich_city_01_d,0,24700256,300000,firenet,0.16,0.69,0
zurich_city_01_d_000501,zurich_city_01_d,0,25050260,300000,gray,0.56,0.23,1
zurich_city_01_d_000501,zurich_city_01_d,0,25050260,300000,surface,0.15,0.29,0
zurich_city_01_d_000501,zurich_city_01_d,0,25050260,300000,bins,0.07,0.15,0
zurich_city_01_d_000501,zurich_city_01_d,0,25050260,300000,e2vid,0.76,0.43,1
zurich_city_01_d_000501,zurich_city_01_d,0,25050260,300000,firenet,0.17,0.69,0
zurich_city_01_d_000509,zurich_city_01_d,0,25450258,300000,gray,0.49,0.23,1
zurich_city_01_d_000509,zurich_city_01_d,0,25450258,300000,surface,0.21,0.29,0
zurich_city_01_d_000509,zurich_city_01_d,0,25450258,300000,bins,0.07,0.15,0
zurich_city_01_d_000509,zurich_city_01_d,0,25450258,300000,e2vid,0.24,0.43,0
zurich_city_01_d_000509,zurich_city_01_d,0,25450258,300000,firenet,0.37,0.69,0
zurich_city_01_d_000516,zurich_city_01_d,0,25800271,300000,gray,0.2,0.23,0
zurich_city_01_d_000516,zurich_city_01_d,0,25800271,300000,surface,0.16,0.29,0
zurich_city_01_d_000516,zurich_city_01_d,0,25800271,300000,bins,0.07,0.15,0
zurich_city_01_d_000516,zurich_city_01_d,0,25800271,300000,e2vid,0.13,0.43,0
zurich_city_01_d_000516,zurich_city_01_d,0,25800271,300000,firenet,0.22,0.69,0
zurich_city_01_d_000523,zurich_city_01_d,0,26150280,300000,gray,0.22,0.23,0
zurich_city_01_d_000523,zurich_city_01_d,0,26150280,300000,surface,0.18,0.29,0
zurich_city_01_d_000523,zurich_city_01_d,0,26150280,300000,bins,0.06,0.15,0
zurich_city_01_d_000523,zurich_city_01_d,0,26150280,300000,e2vid,0.24,0.43,0
zurich_city_01_d_000523,zurich_city_01_d,0,26150280,300000,firenet,0.53,0.69,0
zurich_city_01_d_000531,zurich_city_01_d,0,26550242,300000,gray,0.22,0.23,0
zurich_city_01_d_000531,zurich_city_01_d,0,26550242,300000,surface,0.3,0.29,1
zurich_city_01_d_000531,zurich_city_01_d,0,26550242,300000,bins,0.08,0.15,0
zurich_city_01_d_000531,zurich_city_01_d,0,26550242,300000,e2vid,0.23,0.43,0
zurich_city_01_d_000531,zurich_city_01_d,0,26550242,300000,firenet,0.36,0.69,0
zurich_city_01_d_000538,zurich_city_01_d,0,26900255,300000,gray,0.23,0.23,1
zurich_city_01_d_000538,zurich_city_01_d,0,26900255,300000,surface,0.22,0.29,0
zurich_city_01_d_000538,zurich_city_01_d,0,26900255,300000,bins,0.08,0.15,0
zurich_city_01_d_000538,zurich_city_01_d,0,26900255,300000,e2vid,0.23,0.43,0
zurich_city_01_d_000538,zurich_city_01_d,0,26900255,300000,firenet,0.44,0.69,0
zurich_city_01_d_000545,zurich_city_01_d,0,27250267,300000,gray,0.14,0.23,0
zurich_city_01_d_000545,zurich_city_01_d,0,27250267,300000,surface,0.48,0.29,1
zurich_city_01_d_000545,zurich_city_01_d,0,27250267,300000,bins,0.08,0.15,0
zurich_city_01_d_000545,zurich_city_01_d,0,27250267,300000,e2vid,0.08,0.43,0
zurich_city_01_d_000545,zurich_city_01_d,0,27250267,300000,firenet,0.14,0.69,0
zurich_city_01_d_000553,zurich_city_01_d,0,27650261,300000,gray,0.27,0.23,1
zurich_city_01_d_000553,zurich_city_01_d,0,27650261,300000,surface,0.24,0.29,0
zurich_city_01_d_000553,zurich_city_01_d,0,27650261,300000,bins,0.08,0.15,0
zurich_city_01_d_000553,zurich_city_01_d,0,27650261,300000,e2vid,0.1,0.43,0
zurich_city_01_d_000553,zurich_city_01_d,0,27650261,300000,firenet,0.3,0.69,0
zurich_city_01_d_000560,zurich_city_01_d,0,28000266,300000,gray,0.24,0.23,1
zurich_city_01_d_000560,zurich_city_01_d,0,28000266,300000,surface,0.12,0.29,0
zurich_city_01_d_000560,zurich_city_01_d,0,28000266,300000,bins,0.07,0.15,0
zurich_city_01_d_000560,zurich_city_01_d,0,28000266,300000,e2vid,0.13,0.43,0
zurich_city_01_d_000560,zurich_city_01_d,0,28000266,300000,firenet,0.24,0.69,0
zurich_city_01_d_000569,zurich_city_01_d,0,28450261,300000,gray,0.21,0.23,0
zurich_city_01_d_000569,zurich_city_01_d,0,28450261,300000,surface,0.18,0.29,0
zurich_city_01_d_000569,zurich_city_01_d,0,28450261,300000,bins,0.13,0.15,0
zurich_city_01_d_000569,zurich_city_01_d,0,28450261,300000,e2vid,0.08,0.43,0
zurich_city_01_d_000569,zurich_city_01_d,0,28450261,300000,firenet,0.14,0.69,0
zurich_city_01_d_000589,zurich_city_01_d,0,29450250,300000,gray,0.6,0.23,1
zurich_city_01_d_000589,zurich_city_01_d,0,29450250,300000,surface,0.26,0.29,0
zurich_city_01_d_000589,zurich_city_01_d,0,29450250,300000,bins,0.06,0.15,0
zurich_city_01_d_000589,zurich_city_01_d,0,29450250,300000,e2vid,0.13,0.43,0
zurich_city_01_d_000589,zurich_city_01_d,0,29450250,300000,firenet,0.25,0.69,0
zurich_city_01_d_000596,zurich_city_01_d,0,29800255,300000,gray,0.26,0.23,1
zurich_city_01_d_000596,zurich_city_01_d,0,29800255,300000,surface,0.14,0.29,0
zurich_city_01_d_000596,zurich_city_01_d,0,29800255,300000,bins,0.07,0.15,0
zurich_city_01_d_000596,zurich_city_01_d,0,29800255,300000,e2vid,0.45,0.43,1
zurich_city_01_d_000596,zurich_city_01_d,0,29800255,300000,firenet,0.28,0.69,0
zurich_city_01_d_000603,zurich_city_01_d,0,30150268,300000,gray,0.1,0.23,0
zurich_city_01_d_000603,zurich_city_01_d,0,30150268,300000,surface,0.15,0.29,0
zurich_city_01_d_000603,zurich_city_01_d,0,30150268,300000,bins,0.06,0.15,0
zurich_city_01_d_000603,zurich_city_01_d,0,30150268,300000,e2vid,0.12,0.43,0
zurich_city_01_d_000603,zurich_city_01_d,0,30150268,300000,firenet,0.54,0.69,0
zurich_city_01_d_000611,zurich_city_01_d,0,30550250,300000,gray,0.26,0.23,1
zurich_city_01_d_000611,zurich_city_01_d,0,30550250,300000,surface,0.25,0.29,0
zurich_city_01_d_000611,zurich_city_01_d,0,30550250,300000,bins,0.08,0.15,0
zurich_city_01_d_000611,zurich_city_01_d,0,30550250,300000,e2vid,0.82,0.43,1
zurich_city_01_d_000611,zurich_city_01_d,0,30550250,300000,firenet,0.37,0.69,0
zurich_city_01_d_000618,zurich_city_01_d,0,30900258,300000,gray,0.1,0.23,0
zurich_city_01_d_000618,zurich_city_01_d,0,30900258,300000,surface,0.17,0.29,0
zurich_city_01_d_000618,zurich_city_01_d,0,30900258,300000,bins,0.05,0.15,0
zurich_city_01_d_000618,zurich_city_01_d,0,30900258,300000,e2vid,0.16,0.43,0
zurich_city_01_d_000618,zurich_city_01_d,0,30900258,300000,firenet,0.54,0.69,0
zurich_city_01_d_000625,zurich_city_01_d,0,31250274,300000,gray,0.17,0.23,0
zurich_city_01_d_000625,zurich_city_01_d,0,31250274,300000,surface,0.32,0.29,1
zurich_city_01_d_000625,zurich_city_01_d,0,31250274,300000,bins,0.06,0.15,0
zurich_city_01_d_000625,zurich_city_01_d,0,31250274,300000,e2vid,0.47,0.43,1
zurich_city_01_d_000625,zurich_city_01_d,0,31250274,300000,firenet,0.61,0.69,0
zurich_city_01_d_000633,zurich_city_01_d,0,31650264,300000,gray,0.42,0.23,1
zurich_city_01_d_000633,zurich_city_01_d,0,31650264,300000,surface,0.21,0.29,0
zurich_city_01_d_000633,zurich_city_01_d,0,31650264,300000,bins,0.07,0.15,0
zurich_city_01_d_000633,zurich_city_01_d,0,31650264,300000,e2vid,0.33,0.43,0
zurich_city_01_d_000633,zurich_city_01_d,0,31650264,300000,firenet,0.21,0.69,0
zurich_city_01_d_000641,zurich_city_01_d,0,32050274,300000,gray,0.11,0.23,0
zurich_city_01_d_000641,zurich_city_01_d,0,32050274,300000,surface,0.41,0.29,1
zurich_city_01_d_000641,zurich_city_01_d,0,32050274,300000,bins,0.06,0.15,0
zurich_city_01_d_000641,zurich_city_01_d,0,32050274,300000,e2vid,0.26,0.43,0
zurich_city_01_d_000641,zurich_city_01_d,0,32050274,300000,firenet,0.21,0.69,0
zurich_city_01_d_000649,zurich_city_01_d,0,32450252,300000,gray,0.1,0.23,0
zurich_city_01_d_000649,zurich_city_01_d,0,32450252,300000,surface,0.2,0.29,0
zurich_city_01_d_000649,zurich_city_01_d,0,32450252,300000,bins,0.06,0.15,0
zurich_city_01_d_000649,zurich_city_01_d,0,32450252,300000,e2vid,0.13,0.43,0
zurich_city_01_d_000649,zurich_city_01_d,0,32450252,300000,firenet,0.5,0.69,0
zurich_city_01_d_000656,zurich_city_01_d,0,32800257,300000,gray,0.13,0.23,0
zurich_city_01_d_000656,zurich_city_01_d,0,32800257,300000,surface,0.09,0.29,0
zurich_city_01_d_000656,zurich_city_01_d,0,32800257,300000,bins,0.07,0.15,0
zurich_city_01_d_000656,zurich_city_01_d,0,32800257,300000,e2vid,0.06,0.43,0
zurich_city_01_d_000656,zurich_city_01_d,0,32800257,300000,firenet,0.16,0.69,0
zurich_city_01_d_000670,zurich_city_01_d,0,33500251,300000,gray,0.15,0.23,0
zurich_city_01_d_000670,zurich_city_01_d,0,33500251,300000,surface,0.25,0.29,0
zurich_city_01_d_000670,zurich_city_01_d,0,33500251,300000,bins,0.05,0.15,0
zurich_city_01_d_000670,zurich_city_01_d,0,33500251,300000,e2vid,0.23,0.43,0
zurich_city_01_d_000670,zurich_city_01_d,0,33500251,300000,firenet,0.19,0.69,0
zurich_city_01_d_000677,zurich_city_01_d,0,33850255,300000,gray,0.1,0.23,0
zurich_city_01_d_000677,zurich_city_01_d,0,33850255,300000,surface,0.13,0.29,0
zurich_city_01_d_000677,zurich_city_01_d,0,33850255,300000,bins,0.06,0.15,0
zurich_city_01_d_000677,zurich_city_01_d,0,33850255,300000,e2vid,0.06,0.43,0
zurich_city_01_d_000677,zurich_city_01_d,0,33850255,300000,firenet,0.14,0.69,0
zurich_city_01_d_000684,zurich_city_01_d,0,34200260,300000,gray,0.06,0.23,0
zurich_city_01_d_000684,zurich_city_01_d,0,34200260,300000,surface,0.09,0.29,0
zurich_city_01_d_000684,zurich_city_01_d,0,34200260,300000,bins,0.07,0.15,0
zurich_city_01_d_000684,zurich_city_01_d,0,34200260,300000,e2vid,0.08,0.43,0
zurich_city_01_d_000684,zurich_city_01_d,0,34200260,300000,firenet,0.18,0.69,0
zurich_city_01_d_000692,zurich_city_01_d,0,34600262,300000,gray,0.17,0.23,0
zurich_city_01_d_000692,zurich_city_01_d,0,34600262,300000,surface,0.15,0.29,0
zurich_city_01_d_000692,zurich_city_01_d,0,34600262,300000,bins,0.08,0.15,0
zurich_city_01_d_000692,zurich_city_01_d,0,34600262,300000,e2vid,0.11,0.43,0
zurich_city_01_d_000692,zurich_city_01_d,0,34600262,300000,firenet,0.45,0.69,0
zurich_city_01_d_000699,zurich_city_01_d,0,34950263,300000,gray,0.13,0.23,0
zurich_city_01_d_000699,zurich_city_01_d,0,34950263,300000,surface,0.14,0.29,0
zurich_city_01_d_000699,zurich_city_01_d,0,34950263,300000,bins,0.08,0.15,0
zurich_city_01_d_000699,zurich_city_01_d,0,34950263,300000,e2vid,0.22,0.43,0
zurich_city_01_d_000699,zurich_city_01_d,0,34950263,300000,firenet,0.24,0.69,0
zurich_city_01_d_000707,zurich_city_01_d,0,35350237,300000,gray,0.14,0.23,0
zurich_city_01_d_000707,zurich_city_01_d,0,35350237,300000,surface,0.4,0.29,1
zurich_city_01_d_000707,zurich_city_01_d,0,35350237,300000,bins,0.12,0.15,0
zurich_city_01_d_000707,zurich_city_01_d,0,35350237,300000,e2vid,0.17,0.43,0
zurich_city_01_d_000707,zurich_city_01_d,0,35350237,300000,firenet,0.26,0.69,0
zurich_city_01_d_000714,zurich_city_01_d,0,35700250,300000,gray,0.41,0.23,1
zurich_city_01_d_000714,zurich_city_01_d,0,35700250,300000,surface,0.28,0.29,0
zurich_city_01_d_000714,zurich_city_01_d,0,35700250,300000,bins,0.08,0.15,0
zurich_city_01_d_000714,zurich_city_01_d,0,35700250,300000,e2vid,0.11,0.43,0
zurich_city_01_d_000714,zurich_city_01_d,0,35700250,300000,firenet,0.27,0.69,0
zurich_city_04_d_000041,zurich_city_04_d,1,2050738,300000,gray,0.11,0.23,0
zurich_city_04_d_000041,zurich_city_04_d,1,2050738,300000,surface,0.2,0.29,0
zurich_city_04_d_000041,zurich_city_04_d,1,2050738,300000,bins,0.09,0.15,0
zurich_city_04_d_000041,zurich_city_04_d,1,2050738,300000,e2vid,0.91,0.43,1
zurich_city_04_d_000041,zurich_city_04_d,1,2050738,300000,firenet,0.73,0.69,1
zurich_city_04_d_000043,zurich_city_04_d,1,2150750,300000,gray,0.18,0.23,0
zurich_city_04_d_000043,zurich_city_04_d,1,2150750,300000,surface,0.18,0.29,0
zurich_city_04_d_000043,zurich_city_04_d,1,2150750,300000,bins,0.09,0.15,0
zurich_city_04_d_000043,zurich_city_04_d,1,2150750,300000,e2vid,0.88,0.43,1
zurich_city_04_d_000043,zurich_city_04_d,1,2150750,300000,firenet,0.73,0.69,1
zurich_city_04_d_000050,zurich_city_04_d,1,2500725,300000,gray,0.1,0.23,0
zurich_city_04_d_000050,zurich_city_04_d,1,2500725,300000,surface,0.2,0.29,0
zurich_city_04_d_000050,zurich_city_04_d,1,2500725,300000,bins,0.12,0.15,0
zurich_city_04_d_000050,zurich_city_04_d,1,2500725,300000,e2vid,0.87,0.43,1
zurich_city_04_d_000050,zurich_city_04_d,1,2500725,300000,firenet,0.75,0.69,1
zurich_city_04_d_000074,zurich_city_04_d,1,3700760,300000,gray,0.1,0.23,0
zurich_city_04_d_000074,zurich_city_04_d,1,3700760,300000,surface,0.17,0.29,0
zurich_city_04_d_000074,zurich_city_04_d,1,3700760,300000,bins,0.09,0.15,0
zurich_city_04_d_000074,zurich_city_04_d,1,3700760,300000,e2vid,0.89,0.43,1
zurich_city_04_d_000074,zurich_city_04_d,1,3700760,300000,firenet,0.85,0.69,1
zurich_city_04_d_000090,zurich_city_04_d,1,4500771,300000,gray,0.13,0.23,0
zurich_city_04_d_000090,zurich_city_04_d,1,4500771,300000,surface,0.11,0.29,0
zurich_city_04_d_000090,zurich_city_04_d,1,4500771,300000,bins,0.12,0.15,0
zurich_city_04_d_000090,zurich_city_04_d,1,4500771,300000,e2vid,0.61,0.43,1
zurich_city_04_d_000090,zurich_city_04_d,1,4500771,300000,firenet,0.3,0.69,0
zurich_city_04_d_000192,zurich_city_04_d,1,9601223,300000,gray,0.09,0.23,0
zurich_city_04_d_000192,zurich_city_04_d,1,9601223,300000,surface,0.09,0.29,0
zurich_city_04_d_000192,zurich_city_04_d,1,9601223,300000,bins,0.07,0.15,0
zurich_city_04_d_000192,zurich_city_04_d,1,9601223,300000,e2vid,0.8,0.43,1
zurich_city_04_d_000192,zurich_city_04_d,1,9601223,300000,firenet,0.49,0.69,0
zurich_city_04_d_000194,zurich_city_04_d,1,9701233,300000,gray,0.12,0.23,0
zurich_city_04_d_000194,zurich_city_04_d,1,9701233,300000,surface,0.19,0.29,0
zurich_city_04_d_000194,zurich_city_04_d,1,9701233,300000,bins,0.07,0.15,0
zurich_city_04_d_000194,zurich_city_04_d,1,9701233,300000,e2vid,0.8,0.43,1
zurich_city_04_d_000194,zurich_city_04_d,1,9701233,300000,firenet,0.83,0.69,1
zurich_city_04_d_000238,zurich_city_04_d,1,11901101,300000,gray,0.27,0.23,1
zurich_city_04_d_000238,zurich_city_04_d,1,11901101,300000,surface,0.1,0.29,0
zurich_city_04_d_000238,zurich_city_04_d,1,11901101,300000,bins,0.12,0.15,0
zurich_city_04_d_000238,zurich_city_04_d,1,11901101,300000,e2vid,0.82,0.43,1
zurich_city_04_d_000238,zurich_city_04_d,1,11901101,300000,firenet,0.68,0.69,0
zurich_city_04_d_000578,zurich_city_04_d,1,28900784,300000,gray,0.14,0.23,0
zurich_city_04_d_000578,zurich_city_04_d,1,28900784,300000,surface,0.13,0.29,0
zurich_city_04_d_000578,zurich_city_04_d,1,28900784,300000,bins,0.09,0.15,0
zurich_city_04_d_000578,zurich_city_04_d,1,28900784,300000,e2vid,0.28,0.43,0
zurich_city_04_d_000578,zurich_city_04_d,1,28900784,300000,firenet,0.24,0.69,0
zurich_city_04_d_000582,zurich_city_04_d,1,29100793,300000,gray,0.22,0.23,0
zurich_city_04_d_000582,zurich_city_04_d,1,29100793,300000,surface,0.11,0.29,0
zurich_city_04_d_000582,zurich_city_04_d,1,29100793,300000,bins,0.1,0.15,0
zurich_city_04_d_000582,zurich_city_04_d,1,29100793,300000,e2vid,0.81,0.43,1
zurich_city_04_d_000582,zurich_city_04_d,1,29100793,300000,firenet,0.56,0.69,0
zurich_city_04_d_000774,zurich_city_04_d,1,38700732,300000,gray,0.48,0.23,1
zurich_city_04_d_000774,zurich_city_04_d,1,38700732,300000,surface,0.13,0.29,0
zurich_city_04_d_000774,zurich_city_04_d,1,38700732,300000,bins,0.17,0.15,1
zurich_city_04_d_000774,zurich_city_04_d,1,38700732,300000,e2vid,0.61,0.43,1
zurich_city_04_d_000774,zurich_city_04_d,1,38700732,300000,firenet,0.38,0.69,0
zurich_city_04_d_000775,zurich_city_04_d,1,38750722,300000,gray,0.41,0.23,1
zurich_city_04_d_000775,zurich_city_04_d,1,38750722,300000,surface,0.13,0.29,0
zurich_city_04_d_000775,zurich_city_04_d,1,38750722,300000,bins,0.16,0.15,1
zurich_city_04_d_000775,zurich_city_04_d,1,38750722,300000,e2vid,0.79,0.43,1
zurich_city_04_d_000775,zurich_city_04_d,1,38750722,300000,firenet,0.55,0.69,0
zurich_city_04_d_000814,zurich_city_04_d,1,40700734,300000,gray,0.37,0.23,1
zurich_city_04_d_000814,zurich_city_04_d,1,40700734,300000,surface,0.16,0.29,0
zurich_city_04_d_000814,zurich_city_04_d,1,40700734,300000,bins,0.12,0.15,0
zurich_city_04_d_000814,zurich_city_04_d,1,40700734,300000,e2vid,0.91,0.43,1
zurich_city_04_d_000814,zurich_city_04_d,1,40700734,300000,firenet,0.84,0.69,1
zurich_city_04_d_000873,zurich_city_04_d,1,43650710,300000,gray,0.12,0.23,0
zurich_city_04_d_000873,zurich_city_04_d,1,43650710,300000,surface,0.08,0.29,0
zurich_city_04_d_000873,zurich_city_04_d,1,43650710,300000,bins,0.08,0.15,0
zurich_city_04_d_000873,zurich_city_04_d,1,43650710,300000,e2vid,0.82,0.43,1
zurich_city_04_d_000873,zurich_city_04_d,1,43650710,300000,firenet,0.64,0.69,0
zurich_city_04_d_000883,zurich_city_04_d,1,44150724,300000,gray,0.17,0.23,0
zurich_city_04_d_000883,zurich_city_04_d,1,44150724,300000,surface,0.18,0.29,0
zurich_city_04_d_000883,zurich_city_04_d,1,44150724,300000,bins,0.09,0.15,0
zurich_city_04_d_000883,zurich_city_04_d,1,44150724,300000,e2vid,0.26,0.43,0
zurich_city_04_d_000883,zurich_city_04_d,1,44150724,300000,firenet,0.17,0.69,0
zurich_city_04_d_000102,zurich_city_04_d,0,5100792,300000,gray,0.09,0.23,0
zurich_city_04_d_000102,zurich_city_04_d,0,5100792,300000,surface,0.15,0.29,0
zurich_city_04_d_000102,zurich_city_04_d,0,5100792,300000,bins,0.09,0.15,0
zurich_city_04_d_000102,zurich_city_04_d,0,5100792,300000,e2vid,0.18,0.43,0
zurich_city_04_d_000102,zurich_city_04_d,0,5100792,300000,firenet,0.26,0.69,0
zurich_city_04_d_000291,zurich_city_04_d,0,14550940,300000,gray,0.11,0.23,0
zurich_city_04_d_000291,zurich_city_04_d,0,14550940,300000,surface,0.09,0.29,0
zurich_city_04_d_000291,zurich_city_04_d,0,14550940,300000,bins,0.12,0.15,0
zurich_city_04_d_000291,zurich_city_04_d,0,14550940,300000,e2vid,0.1,0.43,0
zurich_city_04_d_000291,zurich_city_04_d,0,14550940,300000,firenet,0.16,0.69,0
zurich_city_04_d_000299,zurich_city_04_d,0,14950894,300000,gray,0.1,0.23,0
zurich_city_04_d_000299,zurich_city_04_d,0,14950894,300000,surface,0.12,0.29,0
zurich_city_04_d_000299,zurich_city_04_d,0,14950894,300000,bins,0.08,0.15,0
zurich_city_04_d_000299,zurich_city_04_d,0,14950894,300000,e2vid,0.09,0.43,0
zurich_city_04_d_000299,zurich_city_04_d,0,14950894,300000,firenet,0.13,0.69,0
zurich_city_04_d_000307,zurich_city_04_d,0,15350848,300000,gray,0.07,0.23,0
zurich_city_04_d_000307,zurich_city_04_d,0,15350848,300000,surface,0.1,0.29,0
zurich_city_04_d_000307,zurich_city_04_d,0,15350848,300000,bins,0.12,0.15,0
zurich_city_04_d_000307,zurich_city_04_d,0,15350848,300000,e2vid,0.15,0.43,0
zurich_city_04_d_000307,zurich_city_04_d,0,15350848,300000,firenet,0.13,0.69,0
zurich_city_04_d_000315,zurich_city_04_d,0,15750820,300000,gray,0.19,0.23,0
zurich_city_04_d_000315,zurich_city_04_d,0,15750820,300000,surface,0.14,0.29,0
zurich_city_04_d_000315,zurich_city_04_d,0,15750820,300000,bins,0.25,0.15,1
zurich_city_04_d_000315,zurich_city_04_d,0,15750820,300000,e2vid,0.29,0.43,0
zurich_city_04_d_000315,zurich_city_04_d,0,15750820,300000,firenet,0.22,0.69,0
zurich_city_04_d_000323,zurich_city_04_d,0,16150790,300000,gray,0.13,0.23,0
zurich_city_04_d_000323,zurich_city_04_d,0,16150790,300000,surface,0.08,0.29,0
zurich_city_04_d_000323,zurich_city_04_d,0,16150790,300000,bins,0.13,0.15,0
zurich_city_04_d_000323,zurich_city_04_d,0,16150790,300000,e2vid,0.11,0.43,0
zurich_city_04_d_000323,zurich_city_04_d,0,16150790,300000,firenet,0.13,0.69,0
zurich_city_04_d_000331,zurich_city_04_d,0,16550752,300000,gray,0.19,0.23,0
zurich_city_04_d_000331,zurich_city_04_d,0,16550752,300000,surface,0.14,0.29,0
zurich_city_04_d_000331,zurich_city_04_d,0,16550752,300000,bins,0.12,0.15,0
zurich_city_04_d_000331,zurich_city_04_d,0,16550752,300000,e2vid,0.16,0.43,0
zurich_city_04_d_000331,zurich_city_04_d,0,16550752,300000,firenet,0.22,0.69,0
zurich_city_04_d_000338,zurich_city_04_d,0,16900761,300000,gray,0.2,0.23,0
zurich_city_04_d_000338,zurich_city_04_d,0,16900761,300000,surface,0.1,0.29,0
zurich_city_04_d_000338,zurich_city_04_d,0,16900761,300000,bins,0.09,0.15,0
zurich_city_04_d_000338,zurich_city_04_d,0,16900761,300000,e2vid,0.22,0.43,0
zurich_city_04_d_000338,zurich_city_04_d,0,16900761,300000,firenet,0.17,0.69,0
zurich_city_04_d_000345,zurich_city_04_d,0,17250800,300000,gray,0.19,0.23,0
zurich_city_04_d_000345,zurich_city_04_d,0,17250800,300000,surface,0.08,0.29,0
zurich_city_04_d_000345,zurich_city_04_d,0,17250800,300000,bins,0.08,0.15,0
zurich_city_04_d_000345,zurich_city_04_d,0,17250800,300000,e2vid,0.18,0.43,0
zurich_city_04_d_000345,zurich_city_04_d,0,17250800,300000,firenet,0.1,0.69,0
zurich_city_04_d_000352,zurich_city_04_d,0,17600801,300000,gray,0.23,0.23,1
zurich_city_04_d_000352,zurich_city_04_d,0,17600801,300000,surface,0.07,0.29,0
zurich_city_04_d_000352,zurich_city_04_d,0,17600801,300000,bins,0.08,0.15,0
zurich_city_04_d_000352,zurich_city_04_d,0,17600801,300000,e2vid,0.07,0.43,0
zurich_city_04_d_000352,zurich_city_04_d,0,17600801,300000,firenet,0.12,0.69,0
zurich_city_04_d_000359,zurich_city_04_d,0,17950814,300000,gray,0.14,0.23,0
zurich_city_04_d_000359,zurich_city_04_d,0,17950814,300000,surface,0.12,0.29,0
zurich_city_04_d_000359,zurich_city_04_d,0,17950814,300000,bins,0.06,0.15,0
zurich_city_04_d_000359,zurich_city_04_d,0,17950814,300000,e2vid,0.15,0.43,0
zurich_city_04_d_000359,zurich_city_04_d,0,17950814,300000,firenet,0.2,0.69,0
zurich_city_04_d_000366,zurich_city_04_d,0,18300823,300000,gray,0.56,0.23,1
zurich_city_04_d_000366,zurich_city_04_d,0,18300823,300000,surface,0.16,0.29,0
zurich_city_04_d_000366,zurich_city_04_d,0,18300823,300000,bins,0.24,0.15,1
zurich_city_04_d_000366,zurich_city_04_d,0,18300823,300000,e2vid,0.34,0.43,0
zurich_city_04_d_000366,zurich_city_04_d,0,18300823,300000,firenet,0.09,0.69,0
zurich_city_04_d_000374,zurich_city_04_d,0,18700813,300000,gray,0.38,0.23,1
zurich_city_04_d_000374,zurich_city_04_d,0,18700813,300000,surface,0.19,0.29,0
zurich_city_04_d_000374,zurich_city_04_d,0,18700813,300000,bins,0.2,0.15,1
zurich_city_04_d_000374,zurich_city_04_d,0,18700813,300000,e2vid,0.43,0.43,1
zurich_city_04_d_000374,zurich_city_04_d,0,18700813,300000,firenet,0.1,0.69,0
zurich_city_04_d_000381,zurich_city_04_d,0,19050816,300000,gray,0.37,0.23,1
zurich_city_04_d_000381,zurich_city_04_d,0,19050816,300000,surface,0.2,0.29,0
zurich_city_04_d_000381,zurich_city_04_d,0,19050816,300000,bins,0.07,0.15,0
zurich_city_04_d_000381,zurich_city_04_d,0,19050816,300000,e2vid,0.62,0.43,1
zurich_city_04_d_000381,zurich_city_04_d,0,19050816,300000,firenet,0.3,0.69,0
zurich_city_04_d_000389,zurich_city_04_d,0,19450808,300000,gray,0.29,0.23,1
zurich_city_04_d_000389,zurich_city_04_d,0,19450808,300000,surface,0.21,0.29,0
zurich_city_04_d_000389,zurich_city_04_d,0,19450808,300000,bins,0.09,0.15,0
zurich_city_04_d_000389,zurich_city_04_d,0,19450808,300000,e2vid,0.25,0.43,0
zurich_city_04_d_000389,zurich_city_04_d,0,19450808,300000,firenet,0.38,0.69,0
zurich_city_04_d_000397,zurich_city_04_d,0,19850811,300000,gray,0.24,0.23,1
zurich_city_04_d_000397,zurich_city_04_d,0,19850811,300000,surface,0.19,0.29,0
zurich_city_04_d_000397,zurich_city_04_d,0,19850811,300000,bins,0.11,0.15,0
zurich_city_04_d_000397,zurich_city_04_d,0,19850811,300000,e2vid,0.47,0.43,1
zurich_city_04_d_000397,zurich_city_04_d,0,19850811,300000,firenet,0.62,0.69,0
zurich_city_04_d_000405,zurich_city_04_d,0,20250814,300000,gray,0.12,0.23,0
zurich_city_04_d_000405,zurich_city_04_d,0,20250814,300000,surface,0.11,0.29,0
zurich_city_04_d_000405,zurich_city_04_d,0,20250814,300000,bins,0.06,0.15,0
zurich_city_04_d_000405,zurich_city_04_d,0,20250814,300000,e2vid,0.07,0.43,0
zurich_city_04_d_000405,zurich_city_04_d,0,20250814,300000,firenet,0.54,0.69,0
zurich_city_04_d_000413,zurich_city_04_d,0,20650800,300000,gray,0.05,0.23,0
zurich_city_04_d_000413,zurich_city_04_d,0,20650800,300000,surface,0.15,0.29,0
zurich_city_04_d_000413,zurich_city_04_d,0,20650800,300000,bins,0.07,0.15,0
zurich_city_04_d_000413,zurich_city_04_d,0,20650800,300000,e2vid,0.21,0.43,0
zurich_city_04_d_000413,zurich_city_04_d,0,20650800,300000,firenet,0.65,0.69,0
zurich_city_04_d_000421,zurich_city_04_d,0,21050790,300000,gray,0.06,0.23,0
zurich_city_04_d_000421,zurich_city_04_d,0,21050790,300000,surface,0.09,0.29,0
zurich_city_04_d_000421,zurich_city_04_d,0,21050790,300000,bins,0.06,0.15,0
zurich_city_04_d_000421,zurich_city_04_d,0,21050790,300000,e2vid,0.08,0.43,0
zurich_city_04_d_000421,zurich_city_04_d,0,21050790,300000,firenet,0.6,0.69,0
zurich_city_04_d_000429,zurich_city_04_d,0,21450796,300000,gray,0.09,0.23,0
zurich_city_04_d_000429,zurich_city_04_d,0,21450796,300000,surface,0.08,0.29,0
zurich_city_04_d_000429,zurich_city_04_d,0,21450796,300000,bins,0.07,0.15,0
zurich_city_04_d_000429,zurich_city_04_d,0,21450796,300000,e2vid,0.12,0.43,0
zurich_city_04_d_000429,zurich_city_04_d,0,21450796,300000,firenet,0.25,0.69,0
zurich_city_04_d_000436,zurich_city_04_d,0,21800802,300000,gray,0.07,0.23,0
zurich_city_04_d_000436,zurich_city_04_d,0,21800802,300000,surface,0.11,0.29,0
zurich_city_04_d_000436,zurich_city_04_d,0,21800802,300000,bins,0.06,0.15,0
zurich_city_04_d_000436,zurich_city_04_d,0,21800802,300000,e2vid,0.06,0.43,0
zurich_city_04_d_000436,zurich_city_04_d,0,21800802,300000,firenet,0.1,0.69,0
zurich_city_04_d_000444,zurich_city_04_d,0,22200812,300000,gray,0.1,0.23,0
zurich_city_04_d_000444,zurich_city_04_d,0,22200812,300000,surface,0.11,0.29,0
zurich_city_04_d_000444,zurich_city_04_d,0,22200812,300000,bins,0.07,0.15,0
zurich_city_04_d_000444,zurich_city_04_d,0,22200812,300000,e2vid,0.07,0.43,0
zurich_city_04_d_000444,zurich_city_04_d,0,22200812,300000,firenet,0.1,0.69,0
zurich_city_04_d_000452,zurich_city_04_d,0,22600786,300000,gray,0.08,0.23,0
zurich_city_04_d_000452,zurich_city_04_d,0,22600786,300000,surface,0.13,0.29,0
zurich_city_04_d_000452,zurich_city_04_d,0,22600786,300000,bins,0.08,0.15,0
zurich_city_04_d_000452,zurich_city_04_d,0,22600786,300000,e2vid,0.13,0.43,0
zurich_city_04_d_000452,zurich_city_04_d,0,22600786,300000,firenet,0.12,0.69,0
zurich_city_04_d_000459,zurich_city_04_d,0,22950810,300000,gray,0.09,0.23,0
zurich_city_04_d_000459,zurich_city_04_d,0,22950810,300000,surface,0.11,0.29,0
zurich_city_04_d_000459,zurich_city_04_d,0,22950810,300000,bins,0.08,0.15,0
zurich_city_04_d_000459,zurich_city_04_d,0,22950810,300000,e2vid,0.13,0.43,0
zurich_city_04_d_000459,zurich_city_04_d,0,22950810,300000,firenet,0.11,0.69,0
zurich_city_04_d_000467,zurich_city_04_d,0,23350804,300000,gray,0.09,0.23,0
zurich_city_04_d_000467,zurich_city_04_d,0,23350804,300000,surface,0.08,0.29,0
zurich_city_04_d_000467,zurich_city_04_d,0,23350804,300000,bins,0.08,0.15,0
zurich_city_04_d_000467,zurich_city_04_d,0,23350804,300000,e2vid,0.09,0.43,0
zurich_city_04_d_000467,zurich_city_04_d,0,23350804,300000,firenet,0.13,0.69,0
zurich_city_04_d_000475,zurich_city_04_d,0,23750794,300000,gray,0.09,0.23,0
zurich_city_04_d_000475,zurich_city_04_d,0,23750794,300000,surface,0.11,0.29,0
zurich_city_04_d_000475,zurich_city_04_d,0,23750794,300000,bins,0.08,0.15,0
zurich_city_04_d_000475,zurich_city_04_d,0,23750794,300000,e2vid,0.1,0.43,0
zurich_city_04_d_000475,zurich_city_04_d,0,23750794,300000,firenet,0.1,0.69,0
zurich_city_04_d_000482,zurich_city_04_d,0,24100794,300000,gray,0.09,0.23,0
zurich_city_04_d_000482,zurich_city_04_d,0,24100794,300000,surface,0.09,0.29,0
zurich_city_04_d_000482,zurich_city_04_d,0,24100794,300000,bins,0.1,0.15,0
zurich_city_04_d_000482,zurich_city_04_d,0,24100794,300000,e2vid,0.11,0.43,0
zurich_city_04_d_000482,zurich_city_04_d,0,24100794,300000,firenet,0.16,0.69,0
zurich_city_04_d_000490,zurich_city_04_d,0,24500784,300000,gray,0.16,0.23,0
zurich_city_04_d_000490,zurich_city_04_d,0,24500784,300000,surface,0.12,0.29,0
zurich_city_04_d_000490,zurich_city_04_d,0,24500784,300000,bins,0.1,0.15,0
zurich_city_04_d_000490,zurich_city_04_d,0,24500784,300000,e2vid,0.1,0.43,0
zurich_city_04_d_000490,zurich_city_04_d,0,24500784,300000,firenet,0.21,0.69,0
zurich_city_04_d_000497,zurich_city_04_d,0,24850800,300000,gray,0.07,0.23,0
zurich_city_04_d_000497,zurich_city_04_d,0,24850800,300000,surface,0.09,0.29,0
zurich_city_04_d_000497,zurich_city_04_d,0,24850800,300000,bins,0.09,0.15,0
zurich_city_04_d_000497,zurich_city_04_d,0,24850800,300000,e2vid,0.27,0.43,0
zurich_city_04_d_000497,zurich_city_04_d,0,24850800,300000,firenet,0.16,0.69,0
zurich_city_04_d_000507,zurich_city_04_d,0,25350826,300000,gray,0.1,0.23,0
zurich_city_04_d_000507,zurich_city_04_d,0,25350826,300000,surface,0.08,0.29,0
zurich_city_04_d_000507,zurich_city_04_d,0,25350826,300000,bins,0.07,0.15,0
zurich_city_04_d_000507,zurich_city_04_d,0,25350826,300000,e2vid,0.2,0.43,0
zurich_city_04_d_000507,zurich_city_04_d,0,25350826,300000,firenet,0.13,0.69,0
zurich_city_04_d_000514,zurich_city_04_d,0,25700836,300000,gray,0.11,0.23,0
zurich_city_04_d_000514,zurich_city_04_d,0,25700836,300000,surface,0.11,0.29,0
zurich_city_04_d_000514,zurich_city_04_d,0,25700836,300000,bins,0.1,0.15,0
zurich_city_04_d_000514,zurich_city_04_d,0,25700836,300000,e2vid,0.14,0.43,0
zurich_city_04_d_000514,zurich_city_04_d,0,25700836,300000,firenet,0.2,0.69,0
zurich_city_04_d_000530,zurich_city_04_d,0,26500820,300000,gray,0.13,0.23,0
zurich_city_04_d_000530,zurich_city_04_d,0,26500820,300000,surface,0.14,0.29,0
zurich_city_04_d_000530,zurich_city_04_d,0,26500820,300000,bins,0.14,0.15,0
zurich_city_04_d_000530,zurich_city_04_d,0,26500820,300000,e2vid,0.42,0.43,0
zurich_city_04_d_000530,zurich_city_04_d,0,26500820,300000,firenet,0.27,0.69,0
zurich_city_04_d_000938,zurich_city_04_d,0,46900731,300000,gray,0.29,0.23,1
zurich_city_04_d_000938,zurich_city_04_d,0,46900731,300000,surface,0.16,0.29,0
zurich_city_04_d_000938,zurich_city_04_d,0,46900731,300000,bins,0.11,0.15,0
zurich_city_04_d_000938,zurich_city_04_d,0,46900731,300000,e2vid,0.09,0.43,0
zurich_city_04_d_000938,zurich_city_04_d,0,46900731,300000,firenet,0.49,0.69,0
zurich_city_04_d_000945,zurich_city_04_d,0,47250748,300000,gray,0.3,0.23,1
zurich_city_04_d_000945,zurich_city_04_d,0,47250748,300000,surface,0.1,0.29,0
zurich_city_04_d_000945,zurich_city_04_d,0,47250748,300000,bins,0.17,0.15,1
zurich_city_04_d_000945,zurich_city_04_d,0,47250748,300000,e2vid,0.13,0.43,0
zurich_city_04_d_000945,zurich_city_04_d,0,47250748,300000,firenet,0.15,0.69,0
zurich_city_04_d_000953,zurich_city_04_d,0,47650764,300000,gray,0.13,0.23,0
zurich_city_04_d_000953,zurich_city_04_d,0,47650764,300000,surface,0.17,0.29,0
zurich_city_04_d_000953,zurich_city_04_d,0,47650764,300000,bins,0.13,0.15,0
zurich_city_04_d_000953,zurich_city_04_d,0,47650764,300000,e2vid,0.14,0.43,0
zurich_city_04_d_000953,zurich_city_04_d,0,47650764,300000,firenet,0.11,0.69,0
zurich_city_09_c_000240,zurich_city_09_c,1,12000287,300000,gray,0.17,0.23,0
zurich_city_09_c_000240,zurich_city_09_c,1,12000287,300000,surface,0.31,0.29,1
zurich_city_09_c_000240,zurich_city_09_c,1,12000287,300000,bins,0.29,0.15,1
zurich_city_09_c_000240,zurich_city_09_c,1,12000287,300000,e2vid,0.92,0.43,1
zurich_city_09_c_000240,zurich_city_09_c,1,12000287,300000,firenet,0.6,0.69,0
zurich_city_09_c_000266,zurich_city_09_c,1,13300327,300000,gray,0.11,0.23,0
zurich_city_09_c_000266,zurich_city_09_c,1,13300327,300000,surface,0.15,0.29,0
zurich_city_09_c_000266,zurich_city_09_c,1,13300327,300000,bins,0.09,0.15,0
zurich_city_09_c_000266,zurich_city_09_c,1,13300327,300000,e2vid,0.66,0.43,1
zurich_city_09_c_000266,zurich_city_09_c,1,13300327,300000,firenet,0.53,0.69,0
zurich_city_09_c_000393,zurich_city_09_c,1,19650329,300000,gray,0.14,0.23,0
zurich_city_09_c_000393,zurich_city_09_c,1,19650329,300000,surface,0.27,0.29,0
zurich_city_09_c_000393,zurich_city_09_c,1,19650329,300000,bins,0.19,0.15,1
zurich_city_09_c_000393,zurich_city_09_c,1,19650329,300000,e2vid,0.18,0.43,0
zurich_city_09_c_000393,zurich_city_09_c,1,19650329,300000,firenet,0.33,0.69,0
zurich_city_09_c_000412,zurich_city_09_c,1,20600329,300000,gray,0.25,0.23,1
zurich_city_09_c_000412,zurich_city_09_c,1,20600329,300000,surface,0.48,0.29,1
zurich_city_09_c_000412,zurich_city_09_c,1,20600329,300000,bins,0.28,0.15,1
zurich_city_09_c_000412,zurich_city_09_c,1,20600329,300000,e2vid,0.84,0.43,1
zurich_city_09_c_000412,zurich_city_09_c,1,20600329,300000,firenet,0.45,0.69,0
zurich_city_09_c_000420,zurich_city_09_c,1,21000287,300000,gray,0.47,0.23,1
zurich_city_09_c_000420,zurich_city_09_c,1,21000287,300000,surface,0.29,0.29,1
zurich_city_09_c_000420,zurich_city_09_c,1,21000287,300000,bins,0.51,0.15,1
zurich_city_09_c_000420,zurich_city_09_c,1,21000287,300000,e2vid,0.67,0.43,1
zurich_city_09_c_000420,zurich_city_09_c,1,21000287,300000,firenet,0.64,0.69,0
zurich_city_09_c_000434,zurich_city_09_c,1,21700340,300000,gray,0.32,0.23,1
zurich_city_09_c_000434,zurich_city_09_c,1,21700340,300000,surface,0.74,0.29,1
zurich_city_09_c_000434,zurich_city_09_c,1,21700340,300000,bins,0.23,0.15,1
zurich_city_09_c_000434,zurich_city_09_c,1,21700340,300000,e2vid,0.93,0.43,1
zurich_city_09_c_000434,zurich_city_09_c,1,21700340,300000,firenet,0.93,0.69,1
zurich_city_09_c_000448,zurich_city_09_c,1,22400330,300000,gray,0.48,0.23,1
zurich_city_09_c_000448,zurich_city_09_c,1,22400330,300000,surface,0.85,0.29,1
zurich_city_09_c_000448,zurich_city_09_c,1,22400330,300000,bins,0.22,0.15,1
zurich_city_09_c_000448,zurich_city_09_c,1,22400330,300000,e2vid,0.95,0.43,1
zurich_city_09_c_000448,zurich_city_09_c,1,22400330,300000,firenet,0.91,0.69,1
zurich_city_09_c_000509,zurich_city_09_c,1,25450333,300000,gray,0.32,0.23,1
zurich_city_09_c_000509,zurich_city_09_c,1,25450333,300000,surface,0.34,0.29,1
zurich_city_09_c_000509,zurich_city_09_c,1,25450333,300000,bins,0.4,0.15,1
zurich_city_09_c_000509,zurich_city_09_c,1,25450333,300000,e2vid,0.59,0.43,1
zurich_city_09_c_000509,zurich_city_09_c,1,25450333,300000,firenet,0.75,0.69,1
zurich_city_09_c_000767,zurich_city_09_c,1,38350326,300000,gray,0.25,0.23,1
zurich_city_09_c_000767,zurich_city_09_c,1,38350326,300000,surface,0.29,0.29,1
zurich_city_09_c_000767,zurich_city_09_c,1,38350326,300000,bins,0.12,0.15,0
zurich_city_09_c_000767,zurich_city_09_c,1,38350326,300000,e2vid,0.11,0.43,0
zurich_city_09_c_000767,zurich_city_09_c,1,38350326,300000,firenet,0.32,0.69,0
zurich_city_09_c_001070,zurich_city_09_c,1,53500323,300000,gray,0.11,0.23,0
zurich_city_09_c_001070,zurich_city_09_c,1,53500323,300000,surface,0.17,0.29,0
zurich_city_09_c_001070,zurich_city_09_c,1,53500323,300000,bins,0.06,0.15,0
zurich_city_09_c_001070,zurich_city_09_c,1,53500323,300000,e2vid,0.24,0.43,0
zurich_city_09_c_001070,zurich_city_09_c,1,53500323,300000,firenet,0.21,0.69,0
zurich_city_09_c_000008,zurich_city_09_c,0,400327,300000,gray,0.09,0.23,0
zurich_city_09_c_000008,zurich_city_09_c,0,400327,300000,surface,0.22,0.29,0
zurich_city_09_c_000008,zurich_city_09_c,0,400327,300000,bins,0.07,0.15,0
zurich_city_09_c_000008,zurich_city_09_c,0,400327,300000,e2vid,0.13,0.43,0
zurich_city_09_c_000008,zurich_city_09_c,0,400327,300000,firenet,0.41,0.69,0
zurich_city_09_c_000023,zurich_city_09_c,0,1150337,300000,gray,0.12,0.23,0
zurich_city_09_c_000023,zurich_city_09_c,0,1150337,300000,surface,0.18,0.29,0
zurich_city_09_c_000023,zurich_city_09_c,0,1150337,300000,bins,0.09,0.15,0
zurich_city_09_c_000023,zurich_city_09_c,0,1150337,300000,e2vid,0.06,0.43,0
zurich_city_09_c_000023,zurich_city_09_c,0,1150337,300000,firenet,0.13,0.69,0
zurich_city_09_c_000030,zurich_city_09_c,0,1500350,300000,gray,0.07,0.23,0
zurich_city_09_c_000030,zurich_city_09_c,0,1500350,300000,surface,0.39,0.29,1
zurich_city_09_c_000030,zurich_city_09_c,0,1500350,300000,bins,0.06,0.15,0
zurich_city_09_c_000030,zurich_city_09_c,0,1500350,300000,e2vid,0.19,0.43,0
zurich_city_09_c_000030,zurich_city_09_c,0,1500350,300000,firenet,0.16,0.69,0
zurich_city_09_c_000045,zurich_city_09_c,0,2250337,300000,gray,0.09,0.23,0
zurich_city_09_c_000045,zurich_city_09_c,0,2250337,300000,surface,0.3,0.29,1
zurich_city_09_c_000045,zurich_city_09_c,0,2250337,300000,bins,0.06,0.15,0
zurich_city_09_c_000045,zurich_city_09_c,0,2250337,300000,e2vid,0.07,0.43,0
zurich_city_09_c_000045,zurich_city_09_c,0,2250337,300000,firenet,0.14,0.69,0
zurich_city_09_c_000067,zurich_city_09_c,0,3350339,300000,gray,0.09,0.23,0
zurich_city_09_c_000067,zurich_city_09_c,0,3350339,300000,surface,0.29,0.29,1
zurich_city_09_c_000067,zurich_city_09_c,0,3350339,300000,bins,0.07,0.15,0
zurich_city_09_c_000067,zurich_city_09_c,0,3350339,300000,e2vid,0.07,0.43,0
zurich_city_09_c_000067,zurich_city_09_c,0,3350339,300000,firenet,0.29,0.69,0
zurich_city_09_c_000082,zurich_city_09_c,0,4100326,300000,gray,0.16,0.23,0
zurich_city_09_c_000082,zurich_city_09_c,0,4100326,300000,surface,0.14,0.29,0
zurich_city_09_c_000082,zurich_city_09_c,0,4100326,300000,bins,0.08,0.15,0
zurich_city_09_c_000082,zurich_city_09_c,0,4100326,300000,e2vid,0.1,0.43,0
zurich_city_09_c_000082,zurich_city_09_c,0,4100326,300000,firenet,0.1,0.69,0
zurich_city_09_c_000089,zurich_city_09_c,0,4450339,300000,gray,0.22,0.23,0
zurich_city_09_c_000089,zurich_city_09_c,0,4450339,300000,surface,0.21,0.29,0
zurich_city_09_c_000089,zurich_city_09_c,0,4450339,300000,bins,0.08,0.15,0
zurich_city_09_c_000089,zurich_city_09_c,0,4450339,300000,e2vid,0.17,0.43,0
zurich_city_09_c_000089,zurich_city_09_c,0,4450339,300000,firenet,0.2,0.69,0
zurich_city_09_c_000582,zurich_city_09_c,0,29100316,300000,gray,0.11,0.23,0
zurich_city_09_c_000582,zurich_city_09_c,0,29100316,300000,surface,0.2,0.29,0
zurich_city_09_c_000582,zurich_city_09_c,0,29100316,300000,bins,0.08,0.15,0
zurich_city_09_c_000582,zurich_city_09_c,0,29100316,300000,e2vid,0.12,0.43,0
zurich_city_09_c_000582,zurich_city_09_c,0,29100316,300000,firenet,0.14,0.69,0
zurich_city_09_c_000596,zurich_city_09_c,0,29800346,300000,gray,0.11,0.23,0
zurich_city_09_c_000596,zurich_city_09_c,0,29800346,300000,surface,0.15,0.29,0
zurich_city_09_c_000596,zurich_city_09_c,0,29800346,300000,bins,0.07,0.15,0
zurich_city_09_c_000596,zurich_city_09_c,0,29800346,300000,e2vid,0.07,0.43,0
zurich_city_09_c_000596,zurich_city_09_c,0,29800346,300000,firenet,0.22,0.69,0
zurich_city_09_c_000612,zurich_city_09_c,0,30600322,300000,gray,0.08,0.23,0
zurich_city_09_c_000612,zurich_city_09_c,0,30600322,300000,surface,0.15,0.29,0
zurich_city_09_c_000612,zurich_city_09_c,0,30600322,300000,bins,0.08,0.15,0
zurich_city_09_c_000612,zurich_city_09_c,0,30600322,300000,e2vid,0.13,0.43,0
zurich_city_09_c_000612,zurich_city_09_c,0,30600322,300000,firenet,0.29,0.69,0
zurich_city_09_c_000619,zurich_city_09_c,0,30950350,300000,gray,0.22,0.23,0
zurich_city_09_c_000619,zurich_city_09_c,0,30950350,300000,surface,0.14,0.29,0
zurich_city_09_c_000619,zurich_city_09_c,0,30950350,300000,bins,0.12,0.15,0
zurich_city_09_c_000619,zurich_city_09_c,0,30950350,300000,e2vid,0.07,0.43,0
zurich_city_09_c_000619,zurich_city_09_c,0,30950350,300000,firenet,0.26,0.69,0
zurich_city_09_c_000634,zurich_city_09_c,0,31700337,300000,gray,0.11,0.23,0
zurich_city_09_c_000634,zurich_city_09_c,0,31700337,300000,surface,0.11,0.29,0
zurich_city_09_c_000634,zurich_city_09_c,0,31700337,300000,bins,0.07,0.15,0
zurich_city_09_c_000634,zurich_city_09_c,0,31700337,300000,e2vid,0.21,0.43,0
zurich_city_09_c_000634,zurich_city_09_c,0,31700337,300000,firenet,0.25,0.69,0
zurich_city_09_c_000649,zurich_city_09_c,0,32450324,300000,gray,0.1,0.23,0
zurich_city_09_c_000649,zurich_city_09_c,0,32450324,300000,surface,0.1,0.29,0
zurich_city_09_c_000649,zurich_city_09_c,0,32450324,300000,bins,0.06,0.15,0
zurich_city_09_c_000649,zurich_city_09_c,0,32450324,300000,e2vid,0.09,0.43,0
zurich_city_09_c_000649,zurich_city_09_c,0,32450324,300000,firenet,0.25,0.69,0
zurich_city_09_c_000688,zurich_city_09_c,0,34400328,300000,gray,0.12,0.23,0
zurich_city_09_c_000688,zurich_city_09_c,0,34400328,300000,surface,0.14,0.29,0
zurich_city_09_c_000688,zurich_city_09_c,0,34400328,300000,bins,0.09,0.15,0
zurich_city_09_c_000688,zurich_city_09_c,0,34400328,300000,e2vid,0.09,0.43,0
zurich_city_09_c_000688,zurich_city_09_c,0,34400328,300000,firenet,0.1,0.69,0
zurich_city_09_c_000696,zurich_city_09_c,0,34800342,300000,gray,0.12,0.23,0
zurich_city_09_c_000696,zurich_city_09_c,0,34800342,300000,surface,0.15,0.29,0
zurich_city_09_c_000696,zurich_city_09_c,0,34800342,300000,bins,0.07,0.15,0
zurich_city_09_c_000696,zurich_city_09_c,0,34800342,300000,e2vid,0.24,0.43,0
zurich_city_09_c_000696,zurich_city_09_c,0,34800342,300000,firenet,0.3,0.69,0
zurich_city_09_c_000711,zurich_city_09_c,0,35550320,300000,gray,0.09,0.23,0
zurich_city_09_c_000711,zurich_city_09_c,0,35550320,300000,surface,0.12,0.29,0
zurich_city_09_c_000711,zurich_city_09_c,0,35550320,300000,bins,0.09,0.15,0
zurich_city_09_c_000711,zurich_city_09_c,0,35550320,300000,e2vid,0.1,0.43,0
zurich_city_09_c_000711,zurich_city_09_c,0,35550320,300000,firenet,0.2,0.69,0
zurich_city_09_c_000916,zurich_city_09_c,0,45800344,300000,gray,0.16,0.23,0
zurich_city_09_c_000916,zurich_city_09_c,0,45800344,300000,surface,0.2,0.29,0
zurich_city_09_c_000916,zurich_city_09_c,0,45800344,300000,bins,0.08,0.15,0
zurich_city_09_c_000916,zurich_city_09_c,0,45800344,300000,e2vid,0.17,0.43,0
zurich_city_09_c_000916,zurich_city_09_c,0,45800344,300000,firenet,0.18,0.69,0
zurich_city_09_c_000931,zurich_city_09_c,0,46550330,300000,gray,0.16,0.23,0
zurich_city_09_c_000931,zurich_city_09_c,0,46550330,300000,surface,0.13,0.29,0
zurich_city_09_c_000931,zurich_city_09_c,0,46550330,300000,bins,0.12,0.15,0
zurich_city_09_c_000931,zurich_city_09_c,0,46550330,300000,e2vid,0.06,0.43,0
zurich_city_09_c_000931,zurich_city_09_c,0,46550330,300000,firenet,0.24,0.69,0
zurich_city_09_c_000946,zurich_city_09_c,0,47300329,300000,gray,0.11,0.23,0
zurich_city_09_c_000946,zurich_city_09_c,0,47300329,300000,surface,0.12,0.29,0
zurich_city_09_c_000946,zurich_city_09_c,0,47300329,300000,bins,0.09,0.15,0
zurich_city_09_c_000946,zurich_city_09_c,0,47300329,300000,e2vid,0.09,0.43,0
zurich_city_09_c_000946,zurich_city_09_c,0,47300329,300000,firenet,0.29,0.69,0
zurich_city_09_c_000953,zurich_city_09_c,0,47650334,300000,gray,0.11,0.23,0
zurich_city_09_c_000953,zurich_city_09_c,0,47650334,300000,surface,0.18,0.29,0
zurich_city_09_c_000953,zurich_city_09_c,0,47650334,300000,bins,0.08,0.15,0
zurich_city_09_c_000953,zurich_city_09_c,0,47650334,300000,e2vid,0.14,0.43,0
zurich_city_09_c_000953,zurich_city_09_c,0,47650334,300000,firenet,0.14,0.69,0
zurich_city_09_c_000968,zurich_city_09_c,0,48400316,300000,gray,0.18,0.23,0
zurich_city_09_c_000968,zurich_city_09_c,0,48400316,300000,surface,0.16,0.29,0
zurich_city_09_c_000968,zurich_city_09_c,0,48400316,300000,bins,0.1,0.15,0
zurich_city_09_c_000968,zurich_city_09_c,0,48400316,300000,e2vid,0.16,0.43,0
zurich_city_09_c_000968,zurich_city_09_c,0,48400316,300000,firenet,0.16,0.69,0
zurich_city_09_c_000983,zurich_city_09_c,0,49150322,300000,gray,0.14,0.23,0
zurich_city_09_c_000983,zurich_city_09_c,0,49150322,300000,surface,0.17,0.29,0
zurich_city_09_c_000983,zurich_city_09_c,0,49150322,300000,bins,0.08,0.15,0
zurich_city_09_c_000983,zurich_city_09_c,0,49150322,300000,e2vid,0.14,0.43,0
zurich_city_09_c_000983,zurich_city_09_c,0,49150322,300000,firenet,0.2,0.69,0
zurich_city_09_c_001104,zurich_city_09_c,0,55200326,300000,gray,0.1,0.23,0
zurich_city_09_c_001104,zurich_city_09_c,0,55200326,300000,surface,0.14,0.29,0
zurich_city_09_c_001104,zurich_city_09_c,0,55200326,300000,bins,0.07,0.15,0
zurich_city_09_c_001104,zurich_city_09_c,0,55200326,300000,e2vid,0.14,0.43,0
zurich_city_09_c_001104,zurich_city_09_c,0,55200326,300000,firenet,0.17,0.69,0
zurich_city_09_c_001112,zurich_city_09_c,0,55600332,300000,gray,0.26,0.23,1
zurich_city_09_c_001112,zurich_city_09_c,0,55600332,300000,surface,0.13,0.29,0
zurich_city_09_c_001112,zurich_city_09_c,0,55600332,300000,bins,0.06,0.15,0
zurich_city_09_c_001112,zurich_city_09_c,0,55600332,300000,e2vid,0.09,0.43,0
zurich_city_09_c_001112,zurich_city_09_c,0,55600332,300000,firenet,0.15,0.69,0
zurich_city_09_c_001127,zurich_city_09_c,0,56350322,300000,gray,0.19,0.23,0
zurich_city_09_c_001127,zurich_city_09_c,0,56350322,300000,surface,0.19,0.29,0
zurich_city_09_c_001127,zurich_city_09_c,0,56350322,300000,bins,0.09,0.15,0
zurich_city_09_c_001127,zurich_city_09_c,0,56350322,300000,e2vid,0.48,0.43,1
zurich_city_09_c_001127,zurich_city_09_c,0,56350322,300000,firenet,0.24,0.69,0
zurich_city_09_c_001142,zurich_city_09_c,0,57100300,300000,gray,0.21,0.23,0
zurich_city_09_c_001142,zurich_city_09_c,0,57100300,300000,surface,0.3,0.29,1
zurich_city_09_c_001142,zurich_city_09_c,0,57100300,300000,bins,0.1,0.15,0
zurich_city_09_c_001142,zurich_city_09_c,0,57100300,300000,e2vid,0.19,0.43,0
zurich_city_09_c_001142,zurich_city_09_c,0,57100300,300000,firenet,0.29,0.69,0
zurich_city_09_c_001149,zurich_city_09_c,0,57450329,300000,gray,0.16,0.23,0
zurich_city_09_c_001149,zurich_city_09_c,0,57450329,300000,surface,0.12,0.29,0
zurich_city_09_c_001149,zurich_city_09_c,0,57450329,300000,bins,0.09,0.15,0
zurich_city_09_c_001149,zurich_city_09_c,0,57450329,300000,e2vid,0.15,0.43,0
zurich_city_09_c_001149,zurich_city_09_c,0,57450329,300000,firenet,0.14,0.69,0
zurich_city_09_c_001165,zurich_city_09_c,0,58250305,300000,gray,0.44,0.23,1
zurich_city_09_c_001165,zurich_city_09_c,0,58250305,300000,surface,0.21,0.29,0
zurich_city_09_c_001165,zurich_city_09_c,0,58250305,300000,bins,0.08,0.15,0
zurich_city_09_c_001165,zurich_city_09_c,0,58250305,300000,e2vid,0.09,0.43,0
zurich_city_09_c_001165,zurich_city_09_c,0,58250305,300000,firenet,0.21,0.69,0
zurich_city_09_c_001179,zurich_city_09_c,0,58950334,300000,gray,0.28,0.23,1
zurich_city_09_c_001179,zurich_city_09_c,0,58950334,300000,surface,0.38,0.29,1
zurich_city_09_c_001179,zurich_city_09_c,0,58950334,300000,bins,0.09,0.15,0
zurich_city_09_c_001179,zurich_city_09_c,0,58950334,300000,e2vid,0.2,0.43,0
zurich_city_09_c_001179,zurich_city_09_c,0,58950334,300000,firenet,0.19,0.69,0
zurich_city_09_c_001194,zurich_city_09_c,0,59700313,300000,gray,0.25,0.23,1
zurich_city_09_c_001194,zurich_city_09_c,0,59700313,300000,surface,0.13,0.29,0
zurich_city_09_c_001194,zurich_city_09_c,0,59700313,300000,bins,0.08,0.15,0
zurich_city_09_c_001194,zurich_city_09_c,0,59700313,300000,e2vid,0.15,0.43,0
zurich_city_09_c_001194,zurich_city_09_c,0,59700313,300000,firenet,0.27,0.69,0
zurich_city_09_c_001202,zurich_city_09_c,0,60100311,300000,gray,0.26,0.23,1
zurich_city_09_c_001202,zurich_city_09_c,0,60100311,300000,surface,0.21,0.29,0
zurich_city_09_c_001202,zurich_city_09_c,0,60100311,300000,bins,0.08,0.15,0
zurich_city_09_c_001202,zurich_city_09_c,0,60100311,300000,e2vid,0.35,0.43,0
zurich_city_09_c_001202,zurich_city_09_c,0,60100311,300000,firenet,0.1,0.69,0
zurich_city_09_c_001216,zurich_city_09_c,0,60800341,300000,gray,0.31,0.23,1
zurich_city_09_c_001216,zurich_city_09_c,0,60800341,300000,surface,0.19,0.29,0
zurich_city_09_c_001216,zurich_city_09_c,0,60800341,300000,bins,0.1,0.15,0
zurich_city_09_c_001216,zurich_city_09_c,0,60800341,300000,e2vid,0.18,0.43,0
zurich_city_09_c_001216,zurich_city_09_c,0,60800341,300000,firenet,0.16,0.69,0
interlaken_00_g_000201,interlaken_00_g,1,10050753,300000,gray,0.33,0.23,1
interlaken_00_g_000201,interlaken_00_g,1,10050753,300000,surface,0.32,0.29,1
interlaken_00_g_000201,interlaken_00_g,1,10050753,300000,bins,0.14,0.15,0
interlaken_00_g_000201,interlaken_00_g,1,10050753,300000,e2vid,0.73,0.43,1
interlaken_00_g_000201,interlaken_00_g,1,10050753,300000,firenet,0.68,0.69,0
interlaken_00_g_000327,interlaken_00_g,1,16350761,300000,gray,0.16,0.23,0
interlaken_00_g_000327,interlaken_00_g,1,16350761,300000,surface,0.12,0.29,0
interlaken_00_g_000327,interlaken_00_g,1,16350761,300000,bins,0.07,0.15,0
interlaken_00_g_000327,interlaken_00_g,1,16350761,300000,e2vid,0.55,0.43,1
interlaken_00_g_000327,interlaken_00_g,1,16350761,300000,firenet,0.55,0.69,0
interlaken_00_g_000537,interlaken_00_g,1,26850636,300000,gray,0.08,0.23,0
interlaken_00_g_000537,interlaken_00_g,1,26850636,300000,surface,0.15,0.29,0
interlaken_00_g_000537,interlaken_00_g,1,26850636,300000,bins,0.16,0.15,1
interlaken_00_g_000537,interlaken_00_g,1,26850636,300000,e2vid,0.43,0.43,1
interlaken_00_g_000537,interlaken_00_g,1,26850636,300000,firenet,0.26,0.69,0
interlaken_00_g_000540,interlaken_00_g,1,27000628,300000,gray,0.11,0.23,0
interlaken_00_g_000540,interlaken_00_g,1,27000628,300000,surface,0.09,0.29,0
interlaken_00_g_000540,interlaken_00_g,1,27000628,300000,bins,0.16,0.15,1
interlaken_00_g_000540,interlaken_00_g,1,27000628,300000,e2vid,0.56,0.43,1
interlaken_00_g_000540,interlaken_00_g,1,27000628,300000,firenet,0.32,0.69,0
interlaken_00_g_000638,interlaken_00_g,1,31900641,300000,gray,0.1,0.23,0
interlaken_00_g_000638,interlaken_00_g,1,31900641,300000,surface,0.12,0.29,0
interlaken_00_g_000638,interlaken_00_g,1,31900641,300000,bins,0.05,0.15,0
interlaken_00_g_000638,interlaken_00_g,1,31900641,300000,e2vid,0.79,0.43,1
interlaken_00_g_000638,interlaken_00_g,1,31900641,300000,firenet,0.47,0.69,0
interlaken_00_g_000785,interlaken_00_g,1,39250627,300000,gray,0.09,0.23,0
interlaken_00_g_000785,interlaken_00_g,1,39250627,300000,surface,0.11,0.29,0
interlaken_00_g_000785,interlaken_00_g,1,39250627,300000,bins,0.11,0.15,0
interlaken_00_g_000785,interlaken_00_g,1,39250627,300000,e2vid,0.92,0.43,1
interlaken_00_g_000785,interlaken_00_g,1,39250627,300000,firenet,0.87,0.69,1
interlaken_00_g_000807,interlaken_00_g,1,40350600,300000,gray,0.1,0.23,0
interlaken_00_g_000807,interlaken_00_g,1,40350600,300000,surface,0.21,0.29,0
interlaken_00_g_000807,interlaken_00_g,1,40350600,300000,bins,0.09,0.15,0
interlaken_00_g_000807,interlaken_00_g,1,40350600,300000,e2vid,0.95,0.43,1
interlaken_00_g_000807,interlaken_00_g,1,40350600,300000,firenet,0.9,0.69,1
interlaken_00_g_001022,interlaken_00_g,1,51100673,300000,gray,0.36,0.23,1
interlaken_00_g_001022,interlaken_00_g,1,51100673,300000,surface,0.11,0.29,0
interlaken_00_g_001022,interlaken_00_g,1,51100673,300000,bins,0.09,0.15,0
interlaken_00_g_001022,interlaken_00_g,1,51100673,300000,e2vid,0.92,0.43,1
interlaken_00_g_001022,interlaken_00_g,1,51100673,300000,firenet,0.79,0.69,1
interlaken_00_g_001023,interlaken_00_g,1,51150668,300000,gray,0.21,0.23,0
interlaken_00_g_001023,interlaken_00_g,1,51150668,300000,surface,0.15,0.29,0
interlaken_00_g_001023,interlaken_00_g,1,51150668,300000,bins,0.08,0.15,0
interlaken_00_g_001023,interlaken_00_g,1,51150668,300000,e2vid,0.92,0.43,1
interlaken_00_g_001023,interlaken_00_g,1,51150668,300000,firenet,0.84,0.69,1
interlaken_00_g_001093,interlaken_00_g,1,54650792,300000,gray,0.23,0.23,1
interlaken_00_g_001093,interlaken_00_g,1,54650792,300000,surface,0.18,0.29,0
interlaken_00_g_001093,interlaken_00_g,1,54650792,300000,bins,0.13,0.15,0
interlaken_00_g_001093,interlaken_00_g,1,54650792,300000,e2vid,0.16,0.43,0
interlaken_00_g_001093,interlaken_00_g,1,54650792,300000,firenet,0.19,0.69,0
interlaken_00_g_001152,interlaken_00_g,1,57600787,300000,gray,0.1,0.23,0
interlaken_00_g_001152,interlaken_00_g,1,57600787,300000,surface,0.12,0.29,0
interlaken_00_g_001152,interlaken_00_g,1,57600787,300000,bins,0.14,0.15,0
interlaken_00_g_001152,interlaken_00_g,1,57600787,300000,e2vid,0.58,0.43,1
interlaken_00_g_001152,interlaken_00_g,1,57600787,300000,firenet,0.84,0.69,1
interlaken_00_g_001249,interlaken_00_g,1,62450634,300000,gray,0.15,0.23,0
interlaken_00_g_001249,interlaken_00_g,1,62450634,300000,surface,0.11,0.29,0
interlaken_00_g_001249,interlaken_00_g,1,62450634,300000,bins,0.14,0.15,0
interlaken_00_g_001249,interlaken_00_g,1,62450634,300000,e2vid,0.37,0.43,0
interlaken_00_g_001249,interlaken_00_g,1,62450634,300000,firenet,0.29,0.69,0
interlaken_00_g_001293,interlaken_00_g,1,64650526,300000,gray,0.29,0.23,1
interlaken_00_g_001293,interlaken_00_g,1,64650526,300000,surface,0.15,0.29,0
interlaken_00_g_001293,interlaken_00_g,1,64650526,300000,bins,0.16,0.15,1
interlaken_00_g_001293,interlaken_00_g,1,64650526,300000,e2vid,0.88,0.43,1
interlaken_00_g_001293,interlaken_00_g,1,64650526,300000,firenet,0.7,0.69,1
interlaken_00_g_001327,interlaken_00_g,1,66350558,300000,gray,0.17,0.23,0
interlaken_00_g_001327,interlaken_00_g,1,66350558,300000,surface,0.24,0.29,0
interlaken_00_g_001327,interlaken_00_g,1,66350558,300000,bins,0.18,0.15,1
interlaken_00_g_001327,interlaken_00_g,1,66350558,300000,e2vid,0.97,0.43,1
interlaken_00_g_001327,interlaken_00_g,1,66350558,300000,firenet,0.94,0.69,1
interlaken_00_g_000008,interlaken_00_g,0,400730,300000,gray,0.2,0.23,0
interlaken_00_g_000008,interlaken_00_g,0,400730,300000,surface,0.17,0.29,0
interlaken_00_g_000008,interlaken_00_g,0,400730,300000,bins,0.1,0.15,0
interlaken_00_g_000008,interlaken_00_g,0,400730,300000,e2vid,0.43,0.43,1
interlaken_00_g_000008,interlaken_00_g,0,400730,300000,firenet,0.18,0.69,0
interlaken_00_g_000016,interlaken_00_g,0,800716,300000,gray,0.11,0.23,0
interlaken_00_g_000016,interlaken_00_g,0,800716,300000,surface,0.1,0.29,0
interlaken_00_g_000016,interlaken_00_g,0,800716,300000,bins,0.1,0.15,0
interlaken_00_g_000016,interlaken_00_g,0,800716,300000,e2vid,0.4,0.43,0
interlaken_00_g_000016,interlaken_00_g,0,800716,300000,firenet,0.17,0.69,0
interlaken_00_g_000053,interlaken_00_g,0,2650706,300000,gray,0.25,0.23,1
interlaken_00_g_000053,interlaken_00_g,0,2650706,300000,surface,0.08,0.29,0
interlaken_00_g_000053,interlaken_00_g,0,2650706,300000,bins,0.14,0.15,0
interlaken_00_g_000053,interlaken_00_g,0,2650706,300000,e2vid,0.11,0.43,0
interlaken_00_g_000053,interlaken_00_g,0,2650706,300000,firenet,0.18,0.69,0
interlaken_00_g_000067,interlaken_00_g,0,3350727,300000,gray,0.11,0.23,0
interlaken_00_g_000067,interlaken_00_g,0,3350727,300000,surface,0.15,0.29,0
interlaken_00_g_000067,interlaken_00_g,0,3350727,300000,bins,0.11,0.15,0
interlaken_00_g_000067,interlaken_00_g,0,3350727,300000,e2vid,0.22,0.43,0
interlaken_00_g_000067,interlaken_00_g,0,3350727,300000,firenet,0.11,0.69,0
interlaken_00_g_000075,interlaken_00_g,0,3750704,300000,gray,0.39,0.23,1
interlaken_00_g_000075,interlaken_00_g,0,3750704,300000,surface,0.15,0.29,0
interlaken_00_g_000075,interlaken_00_g,0,3750704,300000,bins,0.09,0.15,0
interlaken_00_g_000075,interlaken_00_g,0,3750704,300000,e2vid,0.13,0.43,0
interlaken_00_g_000075,interlaken_00_g,0,3750704,300000,firenet,0.6,0.69,0
interlaken_00_g_000133,interlaken_00_g,0,6650707,300000,gray,0.42,0.23,1
interlaken_00_g_000133,interlaken_00_g,0,6650707,300000,surface,0.22,0.29,0
interlaken_00_g_000133,interlaken_00_g,0,6650707,300000,bins,0.2,0.15,1
interlaken_00_g_000133,interlaken_00_g,0,6650707,300000,e2vid,0.07,0.43,0
interlaken_00_g_000133,interlaken_00_g,0,6650707,300000,firenet,0.2,0.69,0
interlaken_00_g_000140,interlaken_00_g,0,7000718,300000,gray,0.61,0.23,1
interlaken_00_g_000140,interlaken_00_g,0,7000718,300000,surface,0.37,0.29,1
interlaken_00_g_000140,interlaken_00_g,0,7000718,300000,bins,0.19,0.15,1
interlaken_00_g_000140,interlaken_00_g,0,7000718,300000,e2vid,0.09,0.43,0
interlaken_00_g_000140,interlaken_00_g,0,7000718,300000,firenet,0.51,0.69,0
interlaken_00_g_000147,interlaken_00_g,0,7350738,300000,gray,0.61,0.23,1
interlaken_00_g_000147,interlaken_00_g,0,7350738,300000,surface,0.14,0.29,0
interlaken_00_g_000147,interlaken_00_g,0,7350738,300000,bins,0.42,0.15,1
interlaken_00_g_000147,interlaken_00_g,0,7350738,300000,e2vid,0.08,0.43,0
interlaken_00_g_000147,interlaken_00_g,0,7350738,300000,firenet,0.17,0.69,0
interlaken_00_g_000574,interlaken_00_g,0,28700642,300000,gray,0.06,0.23,0
interlaken_00_g_000574,interlaken_00_g,0,28700642,300000,surface,0.07,0.29,0
interlaken_00_g_000574,interlaken_00_g,0,28700642,300000,bins,0.06,0.15,0
interlaken_00_g_000574,interlaken_00_g,0,28700642,300000,e2vid,0.14,0.43,0
interlaken_00_g_000574,interlaken_00_g,0,28700642,300000,firenet,0.17,0.69,0
interlaken_00_g_000581,interlaken_00_g,0,29050661,300000,gray,0.3,0.23,1
interlaken_00_g_000581,interlaken_00_g,0,29050661,300000,surface,0.09,0.29,0
interlaken_00_g_000581,interlaken_00_g,0,29050661,300000,bins,0.14,0.15,0
interlaken_00_g_000581,interlaken_00_g,0,29050661,300000,e2vid,0.13,0.43,0
interlaken_00_g_000581,interlaken_00_g,0,29050661,300000,firenet,0.2,0.69,0
interlaken_00_g_000588,interlaken_00_g,0,29400666,300000,gray,0.11,0.23,0
interlaken_00_g_000588,interlaken_00_g,0,29400666,300000,surface,0.08,0.29,0
interlaken_00_g_000588,interlaken_00_g,0,29400666,300000,bins,0.1,0.15,0
interlaken_00_g_000588,interlaken_00_g,0,29400666,300000,e2vid,0.14,0.43,0
interlaken_00_g_000588,interlaken_00_g,0,29400666,300000,firenet,0.22,0.69,0
interlaken_00_g_000596,interlaken_00_g,0,29800608,300000,gray,0.13,0.23,0
interlaken_00_g_000596,interlaken_00_g,0,29800608,300000,surface,0.09,0.29,0
interlaken_00_g_000596,interlaken_00_g,0,29800608,300000,bins,0.1,0.15,0
interlaken_00_g_000596,interlaken_00_g,0,29800608,300000,e2vid,0.41,0.43,0
interlaken_00_g_000596,interlaken_00_g,0,29800608,300000,firenet,0.28,0.69,0
interlaken_00_g_000603,interlaken_00_g,0,30150613,300000,gray,0.1,0.23,0
interlaken_00_g_000603,interlaken_00_g,0,30150613,300000,surface,0.08,0.29,0
interlaken_00_g_000603,interlaken_00_g,0,30150613,300000,bins,0.07,0.15,0
interlaken_00_g_000603,interlaken_00_g,0,30150613,300000,e2vid,0.58,0.43,1
interlaken_00_g_000603,interlaken_00_g,0,30150613,300000,firenet,0.15,0.69,0
interlaken_00_g_000611,interlaken_00_g,0,30550599,300000,gray,0.08,0.23,0
interlaken_00_g_000611,interlaken_00_g,0,30550599,300000,surface,0.14,0.29,0
interlaken_00_g_000611,interlaken_00_g,0,30550599,300000,bins,0.06,0.15,0
interlaken_00_g_000611,interlaken_00_g,0,30550599,300000,e2vid,0.46,0.43,1
interlaken_00_g_000611,interlaken_00_g,0,30550599,300000,firenet,0.34,0.69,0
interlaken_00_g_000666,interlaken_00_g,0,33300700,300000,gray,0.07,0.23,0
interlaken_00_g_000666,interlaken_00_g,0,33300700,300000,surface,0.09,0.29,0
interlaken_00_g_000666,interlaken_00_g,0,33300700,300000,bins,0.06,0.15,0
interlaken_00_g_000666,interlaken_00_g,0,33300700,300000,e2vid,0.07,0.43,0
interlaken_00_g_000666,interlaken_00_g,0,33300700,300000,firenet,0.1,0.69,0
interlaken_00_g_000814,interlaken_00_g,0,40700587,300000,gray,0.14,0.23,0
interlaken_00_g_000814,interlaken_00_g,0,40700587,300000,surface,0.08,0.29,0
interlaken_00_g_000814,interlaken_00_g,0,40700587,300000,bins,0.08,0.15,0
interlaken_00_g_000814,interlaken_00_g,0,40700587,300000,e2vid,0.49,0.43,1
interlaken_00_g_000814,interlaken_00_g,0,40700587,300000,firenet,0.5,0.69,0
interlaken_00_g_000829,interlaken_00_g,0,41450609,300000,gray,0.1,0.23,0
interlaken_00_g_000829,interlaken_00_g,0,41450609,300000,surface,0.08,0.29,0
interlaken_00_g_000829,interlaken_00_g,0,41450609,300000,bins,0.1,0.15,0
interlaken_00_g_000829,interlaken_00_g,0,41450609,300000,e2vid,0.11,0.43,0
interlaken_00_g_000829,interlaken_00_g,0,41450609,300000,firenet,0.17,0.69,0
interlaken_00_g_000837,interlaken_00_g,0,41850579,300000,gray,0.1,0.23,0
interlaken_00_g_000837,interlaken_00_g,0,41850579,300000,surface,0.08,0.29,0
interlaken_00_g_000837,interlaken_00_g,0,41850579,300000,bins,0.11,0.15,0
interlaken_00_g_000837,interlaken_00_g,0,41850579,300000,e2vid,0.18,0.43,0
interlaken_00_g_000837,interlaken_00_g,0,41850579,300000,firenet,0.26,0.69,0
interlaken_00_g_000844,interlaken_00_g,0,42200596,300000,gray,0.1,0.23,0
interlaken_00_g_000844,interlaken_00_g,0,42200596,300000,surface,0.07,0.29,0
interlaken_00_g_000844,interlaken_00_g,0,42200596,300000,bins,0.1,0.15,0
interlaken_00_g_000844,interlaken_00_g,0,42200596,300000,e2vid,0.14,0.43,0
interlaken_00_g_000844,interlaken_00_g,0,42200596,300000,firenet,0.17,0.69,0
interlaken_00_g_000851,interlaken_00_g,0,42550597,300000,gray,0.17,0.23,0
interlaken_00_g_000851,interlaken_00_g,0,42550597,300000,surface,0.08,0.29,0
interlaken_00_g_000851,interlaken_00_g,0,42550597,300000,bins,0.09,0.15,0
interlaken_00_g_000851,interlaken_00_g,0,42550597,300000,e2vid,0.17,0.43,0
interlaken_00_g_000851,interlaken_00_g,0,42550597,300000,firenet,0.14,0.69,0
interlaken_00_g_000859,interlaken_00_g,0,42950578,300000,gray,0.11,0.23,0
interlaken_00_g_000859,interlaken_00_g,0,42950578,300000,surface,0.24,0.29,0
interlaken_00_g_000859,interlaken_00_g,0,42950578,300000,bins,0.11,0.15,0
interlaken_00_g_000859,interlaken_00_g,0,42950578,300000,e2vid,0.16,0.43,0
interlaken_00_g_000859,interlaken_00_g,0,42950578,300000,firenet,0.21,0.69,0
interlaken_00_g_000866,interlaken_00_g,0,43300597,300000,gray,0.1,0.23,0
interlaken_00_g_000866,interlaken_00_g,0,43300597,300000,surface,0.06,0.29,0
interlaken_00_g_000866,interlaken_00_g,0,43300597,300000,bins,0.07,0.15,0
interlaken_00_g_000866,interlaken_00_g,0,43300597,300000,e2vid,0.16,0.43,0
interlaken_00_g_000866,interlaken_00_g,0,43300597,300000,firenet,0.15,0.69,0
interlaken_00_g_000874,interlaken_00_g,0,43700587,300000,gray,0.09,0.23,0
interlaken_00_g_000874,interlaken_00_g,0,43700587,300000,surface,0.11,0.29,0
interlaken_00_g_000874,interlaken_00_g,0,43700587,300000,bins,0.11,0.15,0
interlaken_00_g_000874,interlaken_00_g,0,43700587,300000,e2vid,0.15,0.43,0
interlaken_00_g_000874,interlaken_00_g,0,43700587,300000,firenet,0.17,0.69,0
interlaken_00_g_000881,interlaken_00_g,0,44050587,300000,gray,0.11,0.23,0
interlaken_00_g_000881,interlaken_00_g,0,44050587,300000,surface,0.09,0.29,0
interlaken_00_g_000881,interlaken_00_g,0,44050587,300000,bins,0.1,0.15,0
interlaken_00_g_000881,interlaken_00_g,0,44050587,300000,e2vid,0.19,0.43,0
interlaken_00_g_000881,interlaken_00_g,0,44050587,300000,firenet,0.26,0.69,0
interlaken_00_g_000888,interlaken_00_g,0,44400604,300000,gray,0.14,0.23,0
interlaken_00_g_000888,interlaken_00_g,0,44400604,300000,surface,0.09,0.29,0
interlaken_00_g_000888,interlaken_00_g,0,44400604,300000,bins,0.11,0.15,0
interlaken_00_g_000888,interlaken_00_g,0,44400604,300000,e2vid,0.16,0.43,0
interlaken_00_g_000888,interlaken_00_g,0,44400604,300000,firenet,0.15,0.69,0
interlaken_00_g_000896,interlaken_00_g,0,44800569,300000,gray,0.11,0.23,0
interlaken_00_g_000896,interlaken_00_g,0,44800569,300000,surface,0.08,0.29,0
interlaken_00_g_000896,interlaken_00_g,0,44800569,300000,bins,0.12,0.15,0
interlaken_00_g_000896,interlaken_00_g,0,44800569,300000,e2vid,0.15,0.43,0
interlaken_00_g_000896,interlaken_00_g,0,44800569,300000,firenet,0.14,0.69,0
interlaken_00_g_000903,interlaken_00_g,0,45150582,300000,gray,0.1,0.23,0
interlaken_00_g_000903,interlaken_00_g,0,45150582,300000,surface,0.09,0.29,0
interlaken_00_g_000903,interlaken_00_g,0,45150582,300000,bins,0.1,0.15,0
interlaken_00_g_000903,interlaken_00_g,0,45150582,300000,e2vid,0.14,0.43,0
interlaken_00_g_000903,interlaken_00_g,0,45150582,300000,firenet,0.21,0.69,0
interlaken_00_g_000931,interlaken_00_g,0,46550573,300000,gray,0.11,0.23,0
interlaken_00_g_000931,interlaken_00_g,0,46550573,300000,surface,0.12,0.29,0
interlaken_00_g_000931,interlaken_00_g,0,46550573,300000,bins,0.09,0.15,0
interlaken_00_g_000931,interlaken_00_g,0,46550573,300000,e2vid,0.41,0.43,0
interlaken_00_g_000931,interlaken_00_g,0,46550573,300000,firenet,0.2,0.69,0
interlaken_00_g_000938,interlaken_00_g,0,46900594,300000,gray,0.09,0.23,0
interlaken_00_g_000938,interlaken_00_g,0,46900594,300000,surface,0.07,0.29,0
interlaken_00_g_000938,interlaken_00_g,0,46900594,300000,bins,0.08,0.15,0
interlaken_00_g_000938,interlaken_00_g,0,46900594,300000,e2vid,0.16,0.43,0
interlaken_00_g_000938,interlaken_00_g,0,46900594,300000,firenet,0.2,0.69,0
interlaken_00_g_000945,interlaken_00_g,0,47250601,300000,gray,0.13,0.23,0
interlaken_00_g_000945,interlaken_00_g,0,47250601,300000,surface,0.09,0.29,0
interlaken_00_g_000945,interlaken_00_g,0,47250601,300000,bins,0.09,0.15,0
interlaken_00_g_000945,interlaken_00_g,0,47250601,300000,e2vid,0.24,0.43,0
interlaken_00_g_000945,interlaken_00_g,0,47250601,300000,firenet,0.16,0.69,0
interlaken_00_g_000961,interlaken_00_g,0,48050585,300000,gray,0.1,0.23,0
interlaken_00_g_000961,interlaken_00_g,0,48050585,300000,surface,0.08,0.29,0
interlaken_00_g_000961,interlaken_00_g,0,48050585,300000,bins,0.1,0.15,0
interlaken_00_g_000961,interlaken_00_g,0,48050585,300000,e2vid,0.2,0.43,0
interlaken_00_g_000961,interlaken_00_g,0,48050585,300000,firenet,0.22,0.69,0
interlaken_00_g_001196,interlaken_00_g,0,59801814,300000,gray,0.06,0.23,0
interlaken_00_g_001196,interlaken_00_g,0,59801814,300000,surface,0.14,0.29,0
interlaken_00_g_001196,interlaken_00_g,0,59801814,300000,bins,0.09,0.15,0
interlaken_00_g_001196,interlaken_00_g,0,59801814,300000,e2vid,0.05,0.43,0
interlaken_00_g_001196,interlaken_00_g,0,59801814,300000,firenet,0.42,0.69,0
interlaken_00_g_001211,interlaken_00_g,0,60551688,300000,gray,0.06,0.23,0
interlaken_00_g_001211,interlaken_00_g,0,60551688,300000,surface,0.06,0.29,0
interlaken_00_g_001211,interlaken_00_g,0,60551688,300000,bins,0.07,0.15,0
interlaken_00_g_001211,interlaken_00_g,0,60551688,300000,e2vid,0.25,0.43,0
interlaken_00_g_001211,interlaken_00_g,0,60551688,300000,firenet,0.13,0.69,0
interlaken_00_g_001219,interlaken_00_g,0,60951433,300000,gray,0.11,0.23,0
interlaken_00_g_001219,interlaken_00_g,0,60951433,300000,surface,0.08,0.29,0
interlaken_00_g_001219,interlaken_00_g,0,60951433,300000,bins,0.14,0.15,0
interlaken_00_g_001219,interlaken_00_g,0,60951433,300000,e2vid,0.08,0.43,0
interlaken_00_g_001219,interlaken_00_g,0,60951433,300000,firenet,0.13,0.69,0
interlaken_00_g_001227,interlaken_00_g,0,61351251,300000,gray,0.09,0.23,0
interlaken_00_g_001227,interlaken_00_g,0,61351251,300000,surface,0.13,0.29,0
interlaken_00_g_001227,interlaken_00_g,0,61351251,300000,bins,0.11,0.15,0
interlaken_00_g_001227,interlaken_00_g,0,61351251,300000,e2vid,0.09,0.43,0
interlaken_00_g_001227,interlaken_00_g,0,61351251,300000,firenet,0.18,0.69,0


==> anc/qwen-scores.csv <==
sample,sequence,reference,excluded,representation,score,cutoff
zurich_city_01_d_000032,zurich_city_01_d,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000055,zurich_city_01_d,1,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000155,zurich_city_01_d,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000223,zurich_city_01_d,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000279,zurich_city_01_d,1,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_01_d_000290,zurich_city_01_d,1,0,gray,2.753569970082026e-05,4.539786095847376e-05
zurich_city_01_d_000292,zurich_city_01_d,1,0,gray,9.610243432689458e-05,4.539786095847376e-05
zurich_city_01_d_000360,zurich_city_01_d,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000407,zurich_city_01_d,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_01_d_000470,zurich_city_01_d,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000471,zurich_city_01_d,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000581,zurich_city_01_d,1,0,gray,0.00012339462409727275,4.539786095847376e-05
zurich_city_01_d_000777,zurich_city_01_d,1,0,gray,0.00020342694188002497,4.539786095847376e-05
zurich_city_01_d_000070,zurich_city_01_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000077,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000085,zurich_city_01_d,0,0,gray,2.753569970082026e-05,4.539786095847376e-05
zurich_city_01_d_000092,zurich_city_01_d,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000100,zurich_city_01_d,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000108,zurich_city_01_d,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000115,zurich_city_01_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000122,zurich_city_01_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000130,zurich_city_01_d,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_01_d_000431,zurich_city_01_d,0,0,gray,4.539786095847376e-05,4.539786095847376e-05
zurich_city_01_d_000494,zurich_city_01_d,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_01_d_000501,zurich_city_01_d,0,0,gray,4.539786095847376e-05,4.539786095847376e-05
zurich_city_01_d_000509,zurich_city_01_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000516,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000523,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000531,zurich_city_01_d,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_01_d_000538,zurich_city_01_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000545,zurich_city_01_d,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000553,zurich_city_01_d,0,0,gray,4.539786095847376e-05,4.539786095847376e-05
zurich_city_01_d_000560,zurich_city_01_d,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_01_d_000569,zurich_city_01_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000589,zurich_city_01_d,0,0,gray,0.00015843617438804358,4.539786095847376e-05
zurich_city_01_d_000596,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000603,zurich_city_01_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000611,zurich_city_01_d,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000618,zurich_city_01_d,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000625,zurich_city_01_d,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_01_d_000633,zurich_city_01_d,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_01_d_000641,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000649,zurich_city_01_d,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_01_d_000656,zurich_city_01_d,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000670,zurich_city_01_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000677,zurich_city_01_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_01_d_000684,zurich_city_01_d,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_01_d_000692,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000699,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000707,zurich_city_01_d,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000714,zurich_city_01_d,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_04_d_000041,zurich_city_04_d,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_04_d_000043,zurich_city_04_d,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000050,zurich_city_04_d,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_04_d_000074,zurich_city_04_d,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000090,zurich_city_04_d,1,0,gray,2.2603242086915998e-06,4.539786095847376e-05
zurich_city_04_d_000192,zurich_city_04_d,1,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000194,zurich_city_04_d,1,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_04_d_000238,zurich_city_04_d,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_04_d_000578,zurich_city_04_d,1,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000582,zurich_city_04_d,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_04_d_000774,zurich_city_04_d,1,0,gray,0.0015011822106316686,4.539786095847376e-05
zurich_city_04_d_000775,zurich_city_04_d,1,0,gray,0.0019267346942797303,4.539786095847376e-05
zurich_city_04_d_000814,zurich_city_04_d,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_04_d_000873,zurich_city_04_d,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_04_d_000883,zurich_city_04_d,1,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000102,zurich_city_04_d,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000291,zurich_city_04_d,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000299,zurich_city_04_d,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
zurich_city_04_d_000307,zurich_city_04_d,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
zurich_city_04_d_000315,zurich_city_04_d,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_04_d_000323,zurich_city_04_d,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
zurich_city_04_d_000331,zurich_city_04_d,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_04_d_000338,zurich_city_04_d,0,0,gray,3.5356242733541876e-05,4.539786095847376e-05
zurich_city_04_d_000345,zurich_city_04_d,0,0,gray,0.00012339462409727275,4.539786095847376e-05
zurich_city_04_d_000352,zurich_city_04_d,0,0,gray,0.00012339462409727275,4.539786095847376e-05
zurich_city_04_d_000359,zurich_city_04_d,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000366,zurich_city_04_d,0,0,gray,0.005220126360654831,4.539786095847376e-05
zurich_city_04_d_000374,zurich_city_04_d,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_04_d_000381,zurich_city_04_d,0,0,gray,0.0005527787143364549,4.539786095847376e-05
zurich_city_04_d_000389,zurich_city_04_d,0,0,gray,0.0009110510000027716,4.539786095847376e-05
zurich_city_04_d_000397,zurich_city_04_d,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_04_d_000405,zurich_city_04_d,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
zurich_city_04_d_000413,zurich_city_04_d,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
zurich_city_04_d_000421,zurich_city_04_d,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
zurich_city_04_d_000429,zurich_city_04_d,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
zurich_city_04_d_000436,zurich_city_04_d,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000444,zurich_city_04_d,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000452,zurich_city_04_d,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
zurich_city_04_d_000459,zurich_city_04_d,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000467,zurich_city_04_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_04_d_000475,zurich_city_04_d,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000482,zurich_city_04_d,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000490,zurich_city_04_d,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_04_d_000497,zurich_city_04_d,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_04_d_000507,zurich_city_04_d,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_04_d_000514,zurich_city_04_d,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000530,zurich_city_04_d,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000938,zurich_city_04_d,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_04_d_000945,zurich_city_04_d,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_04_d_000953,zurich_city_04_d,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000240,zurich_city_09_c,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000266,zurich_city_09_c,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000393,zurich_city_09_c,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000412,zurich_city_09_c,1,0,gray,3.5356242733541876e-05,4.539786095847376e-05
zurich_city_09_c_000420,zurich_city_09_c,1,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_09_c_000434,zurich_city_09_c,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000448,zurich_city_09_c,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_09_c_000509,zurich_city_09_c,1,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000767,zurich_city_09_c,1,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_001070,zurich_city_09_c,1,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_000008,zurich_city_09_c,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_09_c_000023,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000030,zurich_city_09_c,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000045,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000067,zurich_city_09_c,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000082,zurich_city_09_c,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_000089,zurich_city_09_c,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000582,zurich_city_09_c,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_09_c_000596,zurich_city_09_c,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
zurich_city_09_c_000612,zurich_city_09_c,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000619,zurich_city_09_c,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_09_c_000634,zurich_city_09_c,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000649,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000688,zurich_city_09_c,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_000696,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000711,zurich_city_09_c,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_09_c_000916,zurich_city_09_c,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000931,zurich_city_09_c,0,0,gray,9.610243432689458e-05,4.539786095847376e-05
zurich_city_09_c_000946,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000953,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000968,zurich_city_09_c,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_09_c_000983,zurich_city_09_c,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_001104,zurich_city_09_c,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_09_c_001112,zurich_city_09_c,0,0,gray,3.5356242733541876e-05,4.539786095847376e-05
zurich_city_09_c_001127,zurich_city_09_c,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_09_c_001142,zurich_city_09_c,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
zurich_city_09_c_001149,zurich_city_09_c,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_001165,zurich_city_09_c,0,0,gray,0.00012339462409727275,4.539786095847376e-05
zurich_city_09_c_001179,zurich_city_09_c,0,0,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_001194,zurich_city_09_c,0,0,gray,3.5356242733541876e-05,4.539786095847376e-05
zurich_city_09_c_001202,zurich_city_09_c,0,0,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_09_c_001216,zurich_city_09_c,0,0,gray,4.539786095847376e-05,4.539786095847376e-05
interlaken_00_g_000201,interlaken_00_g,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
interlaken_00_g_000327,interlaken_00_g,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
interlaken_00_g_000537,interlaken_00_g,1,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000540,interlaken_00_g,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000638,interlaken_00_g,1,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000785,interlaken_00_g,1,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000807,interlaken_00_g,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_001022,interlaken_00_g,1,0,gray,7.889267180871684e-06,4.539786095847376e-05
interlaken_00_g_001023,interlaken_00_g,1,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_001093,interlaken_00_g,1,0,gray,1.0129996553587262e-05,4.539786095847376e-05
interlaken_00_g_001152,interlaken_00_g,1,0,gray,1.3709568520425819e-06,4.539786095847376e-05
interlaken_00_g_001249,interlaken_00_g,1,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_001293,interlaken_00_g,1,0,gray,6.1441764955816325e-06,4.539786095847376e-05
interlaken_00_g_001327,interlaken_00_g,1,0,gray,1.3007137567910831e-05,4.539786095847376e-05
interlaken_00_g_000008,interlaken_00_g,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
interlaken_00_g_000016,interlaken_00_g,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000053,interlaken_00_g,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
interlaken_00_g_000067,interlaken_00_g,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
interlaken_00_g_000075,interlaken_00_g,0,0,gray,1.0129996553587262e-05,4.539786095847376e-05
interlaken_00_g_000133,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000140,interlaken_00_g,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
interlaken_00_g_000147,interlaken_00_g,0,0,gray,9.610243432689458e-05,4.539786095847376e-05
interlaken_00_g_000574,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000581,interlaken_00_g,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000588,interlaken_00_g,0,0,gray,4.785096280102152e-06,4.539786095847376e-05
interlaken_00_g_000596,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000603,interlaken_00_g,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
interlaken_00_g_000611,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000666,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000814,interlaken_00_g,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
interlaken_00_g_000829,interlaken_00_g,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000837,interlaken_00_g,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
interlaken_00_g_000844,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000851,interlaken_00_g,0,0,gray,6.1441764955816325e-06,4.539786095847376e-05
interlaken_00_g_000859,interlaken_00_g,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000866,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000874,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000881,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000888,interlaken_00_g,0,0,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000896,interlaken_00_g,0,0,gray,2.1444953745231032e-05,4.539786095847376e-05
interlaken_00_g_000903,interlaken_00_g,0,0,gray,1.7603429114387836e-06,4.539786095847376e-05
interlaken_00_g_000931,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000938,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_000945,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000961,interlaken_00_g,0,0,gray,1.6701424101484008e-05,4.539786095847376e-05
interlaken_00_g_001196,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_001211,interlaken_00_g,0,0,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_001219,interlaken_00_g,0,0,gray,7.889267180871684e-06,4.539786095847376e-05
interlaken_00_g_001227,interlaken_00_g,0,0,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_01_d_000011,zurich_city_01_d,1,1,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_01_d_000033,zurich_city_01_d,1,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000057,zurich_city_01_d,1,1,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_01_d_000286,zurich_city_01_d,1,1,gray,3.5356242733541876e-05,4.539786095847376e-05
zurich_city_01_d_000666,zurich_city_01_d,1,1,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_04_d_000055,zurich_city_04_d,1,1,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_04_d_000245,zurich_city_04_d,1,1,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000276,zurich_city_04_d,1,1,gray,2.9023121896898374e-06,4.539786095847376e-05
zurich_city_04_d_000595,zurich_city_04_d,0,1,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_04_d_000602,zurich_city_04_d,0,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_04_d_000893,zurich_city_04_d,0,1,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000900,zurich_city_04_d,0,1,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_04_d_000907,zurich_city_04_d,0,1,gray,4.785096280102152e-06,4.539786095847376e-05
zurich_city_09_c_000063,zurich_city_09_c,1,1,gray,6.1441764955816325e-06,4.539786095847376e-05
zurich_city_09_c_000221,zurich_city_09_c,1,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000333,zurich_city_09_c,1,1,gray,0.00026119028916582465,4.539786095847376e-05
zurich_city_09_c_000677,zurich_city_09_c,1,1,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_000827,zurich_city_09_c,1,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_000868,zurich_city_09_c,1,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_09_c_001058,zurich_city_09_c,1,1,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_09_c_001065,zurich_city_09_c,1,1,gray,1.0129996553587262e-05,4.539786095847376e-05
zurich_city_09_c_000734,zurich_city_09_c,0,1,gray,7.48462334740907e-05,4.539786095847376e-05
zurich_city_09_c_000771,zurich_city_09_c,0,1,gray,1.3007137567910831e-05,4.539786095847376e-05
zurich_city_09_c_001231,zurich_city_09_c,0,1,gray,1.6701424101484008e-05,4.539786095847376e-05
zurich_city_09_c_001246,zurich_city_09_c,0,1,gray,4.539786095847376e-05,4.539786095847376e-05
zurich_city_09_c_001253,zurich_city_09_c,0,1,gray,0.0004305571492295712,4.539786095847376e-05
zurich_city_09_c_001268,zurich_city_09_c,0,1,gray,5.829126530443318e-05,4.539786095847376e-05
zurich_city_09_c_001283,zurich_city_09_c,0,1,gray,9.610243432689458e-05,4.539786095847376e-05
zurich_city_09_c_001297,zurich_city_09_c,0,1,gray,0.0005527787143364549,4.539786095847376e-05
zurich_city_09_c_001305,zurich_city_09_c,0,1,gray,0.00015843617438804358,4.539786095847376e-05
zurich_city_09_c_001319,zurich_city_09_c,0,1,gray,1.6701424101484008e-05,4.539786095847376e-05
interlaken_00_g_000079,interlaken_00_g,1,1,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_000270,interlaken_00_g,1,1,gray,3.726639988599345e-06,4.539786095847376e-05
interlaken_00_g_001108,interlaken_00_g,1,1,gray,4.785096280102152e-06,4.539786095847376e-05
interlaken_00_g_001325,interlaken_00_g,1,1,gray,2.753569970082026e-05,4.539786095847376e-05
interlaken_00_g_000023,interlaken_00_g,0,1,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000031,interlaken_00_g,0,1,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000038,interlaken_00_g,0,1,gray,2.9023121896898374e-06,4.539786095847376e-05
interlaken_00_g_000045,interlaken_00_g,0,1,gray,0.0024726237170398235,4.539786095847376e-05
interlaken_00_g_000799,interlaken_00_g,0,1,gray,2.2603242086915998e-06,4.539786095847376e-05
interlaken_00_g_001046,interlaken_00_g,0,1,gray,4.785096280102152e-06,4.539786095847376e-05
interlaken_00_g_001054,interlaken_00_g,0,1,gray,7.889267180871684e-06,4.539786095847376e-05
zurich_city_01_d_000032,zurich_city_01_d,1,0,surface,0.0005527787143364549,1.01
zurich_city_01_d_000055,zurich_city_01_d,1,0,surface,2.753569970082026e-05,1.01
zurich_city_01_d_000155,zurich_city_01_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000223,zurich_city_01_d,1,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000279,zurich_city_01_d,1,0,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000290,zurich_city_01_d,1,0,surface,1.6701424101484008e-05,1.01
zurich_city_01_d_000292,zurich_city_01_d,1,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000360,zurich_city_01_d,1,0,surface,6.1441764955816325e-06,1.01
zurich_city_01_d_000407,zurich_city_01_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000470,zurich_city_01_d,1,0,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000471,zurich_city_01_d,1,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000581,zurich_city_01_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000777,zurich_city_01_d,1,0,surface,1.6701424101484008e-05,1.01
zurich_city_01_d_000070,zurich_city_01_d,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_01_d_000077,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000085,zurich_city_01_d,0,0,surface,2.753569970082026e-05,1.01
zurich_city_01_d_000092,zurich_city_01_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_01_d_000100,zurich_city_01_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_01_d_000108,zurich_city_01_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_01_d_000115,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000122,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000130,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000431,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000494,zurich_city_01_d,0,0,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000501,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000509,zurich_city_01_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_01_d_000516,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000523,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000531,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000538,zurich_city_01_d,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_01_d_000545,zurich_city_01_d,0,0,surface,1.3007137567910831e-05,1.01
zurich_city_01_d_000553,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000560,zurich_city_01_d,0,0,surface,7.889267180871684e-06,1.01
zurich_city_01_d_000569,zurich_city_01_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_01_d_000589,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000596,zurich_city_01_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_01_d_000603,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000611,zurich_city_01_d,0,0,surface,5.829126530443318e-05,1.01
zurich_city_01_d_000618,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000625,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000633,zurich_city_01_d,0,0,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000641,zurich_city_01_d,0,0,surface,9.610243432689458e-05,1.01
zurich_city_01_d_000649,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000656,zurich_city_01_d,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_01_d_000670,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000677,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000684,zurich_city_01_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_01_d_000692,zurich_city_01_d,0,0,surface,1.3007137567910831e-05,1.01
zurich_city_01_d_000699,zurich_city_01_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_01_d_000707,zurich_city_01_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_01_d_000714,zurich_city_01_d,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_04_d_000041,zurich_city_04_d,1,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000043,zurich_city_04_d,1,0,surface,6.1441764955816325e-06,1.01
zurich_city_04_d_000050,zurich_city_04_d,1,0,surface,7.889267180871684e-06,1.01
zurich_city_04_d_000074,zurich_city_04_d,1,0,surface,1.3007137567910831e-05,1.01
zurich_city_04_d_000090,zurich_city_04_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000192,zurich_city_04_d,1,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000194,zurich_city_04_d,1,0,surface,6.1441764955816325e-06,1.01
zurich_city_04_d_000238,zurich_city_04_d,1,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000578,zurich_city_04_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000582,zurich_city_04_d,1,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000774,zurich_city_04_d,1,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000775,zurich_city_04_d,1,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000814,zurich_city_04_d,1,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000873,zurich_city_04_d,1,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000883,zurich_city_04_d,1,0,surface,7.889267180871684e-06,1.01
zurich_city_04_d_000102,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000291,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000299,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000307,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000315,zurich_city_04_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000323,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000331,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000338,zurich_city_04_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000345,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000352,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000359,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000366,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000374,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000381,zurich_city_04_d,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_04_d_000389,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000397,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000405,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000413,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000421,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000429,zurich_city_04_d,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000436,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000444,zurich_city_04_d,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000452,zurich_city_04_d,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000459,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000467,zurich_city_04_d,0,0,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000475,zurich_city_04_d,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000482,zurich_city_04_d,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000490,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000497,zurich_city_04_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000507,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000514,zurich_city_04_d,0,0,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000530,zurich_city_04_d,0,0,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000938,zurich_city_04_d,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_04_d_000945,zurich_city_04_d,0,0,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000953,zurich_city_04_d,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000240,zurich_city_09_c,1,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_000266,zurich_city_09_c,1,0,surface,1.0129996553587262e-05,1.01
zurich_city_09_c_000393,zurich_city_09_c,1,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_000412,zurich_city_09_c,1,0,surface,9.610243432689458e-05,1.01
zurich_city_09_c_000420,zurich_city_09_c,1,0,surface,0.0009110510000027716,1.01
zurich_city_09_c_000434,zurich_city_09_c,1,0,surface,0.0015011822106316686,1.01
zurich_city_09_c_000448,zurich_city_09_c,1,0,surface,0.022977370768785477,1.01
zurich_city_09_c_000509,zurich_city_09_c,1,0,surface,0.00015843617438804358,1.01
zurich_city_09_c_000767,zurich_city_09_c,1,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_001070,zurich_city_09_c,1,0,surface,7.889267180871684e-06,1.01
zurich_city_09_c_000008,zurich_city_09_c,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_000023,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000030,zurich_city_09_c,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_000045,zurich_city_09_c,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_000067,zurich_city_09_c,0,0,surface,4.539786095847376e-05,1.01
zurich_city_09_c_000082,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000089,zurich_city_09_c,0,0,surface,7.889267180871684e-06,1.01
zurich_city_09_c_000582,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000596,zurich_city_09_c,0,0,surface,1.3007137567910831e-05,1.01
zurich_city_09_c_000612,zurich_city_09_c,0,0,surface,7.48462334740907e-05,1.01
zurich_city_09_c_000619,zurich_city_09_c,0,0,surface,4.785096280102152e-06,1.01
zurich_city_09_c_000634,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_000649,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000688,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_000696,zurich_city_09_c,0,0,surface,7.889267180871684e-06,1.01
zurich_city_09_c_000711,zurich_city_09_c,0,0,surface,7.889267180871684e-06,1.01
zurich_city_09_c_000916,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_000931,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_000946,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_000953,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_000968,zurich_city_09_c,0,0,surface,1.7603429114387836e-06,1.01
zurich_city_09_c_000983,zurich_city_09_c,0,0,surface,1.0129996553587262e-05,1.01
zurich_city_09_c_001104,zurich_city_09_c,0,0,surface,1.3007137567910831e-05,1.01
zurich_city_09_c_001112,zurich_city_09_c,0,0,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_001127,zurich_city_09_c,0,0,surface,1.3007137567910831e-05,1.01
zurich_city_09_c_001142,zurich_city_09_c,0,0,surface,9.610243432689458e-05,1.01
zurich_city_09_c_001149,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_001165,zurich_city_09_c,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_001179,zurich_city_09_c,0,0,surface,1.0129996553587262e-05,1.01
zurich_city_09_c_001194,zurich_city_09_c,0,0,surface,3.726639988599345e-06,1.01
zurich_city_09_c_001202,zurich_city_09_c,0,0,surface,2.1444953745231032e-05,1.01
zurich_city_09_c_001216,zurich_city_09_c,0,0,surface,2.753569970082026e-05,1.01
interlaken_00_g_000201,interlaken_00_g,1,0,surface,6.1441764955816325e-06,1.01
interlaken_00_g_000327,interlaken_00_g,1,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000537,interlaken_00_g,1,0,surface,7.889267180871684e-06,1.01
interlaken_00_g_000540,interlaken_00_g,1,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000638,interlaken_00_g,1,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000785,interlaken_00_g,1,0,surface,4.785096280102152e-06,1.01
interlaken_00_g_000807,interlaken_00_g,1,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_001022,interlaken_00_g,1,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_001023,interlaken_00_g,1,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_001093,interlaken_00_g,1,0,surface,3.726639988599345e-06,1.01
interlaken_00_g_001152,interlaken_00_g,1,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_001249,interlaken_00_g,1,0,surface,7.889267180871684e-06,1.01
interlaken_00_g_001293,interlaken_00_g,1,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_001327,interlaken_00_g,1,0,surface,4.785096280102152e-06,1.01
interlaken_00_g_000008,interlaken_00_g,0,0,surface,2.9023121896898374e-06,1.01
interlaken_00_g_000016,interlaken_00_g,0,0,surface,2.9023121896898374e-06,1.01
interlaken_00_g_000053,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000067,interlaken_00_g,0,0,surface,1.0129996553587262e-05,1.01
interlaken_00_g_000075,interlaken_00_g,0,0,surface,2.9023121896898374e-06,1.01
interlaken_00_g_000133,interlaken_00_g,0,0,surface,3.726639988599345e-06,1.01
interlaken_00_g_000140,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000147,interlaken_00_g,0,0,surface,3.726639988599345e-06,1.01
interlaken_00_g_000574,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000581,interlaken_00_g,0,0,surface,2.9023121896898374e-06,1.01
interlaken_00_g_000588,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000596,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000603,interlaken_00_g,0,0,surface,1.067702555701544e-06,1.01
interlaken_00_g_000611,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000666,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000814,interlaken_00_g,0,0,surface,8.315277000292554e-07,1.01
interlaken_00_g_000829,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000837,interlaken_00_g,0,0,surface,4.785096280102152e-06,1.01
interlaken_00_g_000844,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000851,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000859,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000866,interlaken_00_g,0,0,surface,1.067702555701544e-06,1.01
interlaken_00_g_000874,interlaken_00_g,0,0,surface,3.726639988599345e-06,1.01
interlaken_00_g_000881,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000888,interlaken_00_g,0,0,surface,1.3709568520425819e-06,1.01
interlaken_00_g_000896,interlaken_00_g,0,0,surface,1.3709568520425819e-06,1.01
interlaken_00_g_000903,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000931,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000938,interlaken_00_g,0,0,surface,2.9023121896898374e-06,1.01
interlaken_00_g_000945,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000961,interlaken_00_g,0,0,surface,2.2603242086915998e-06,1.01
interlaken_00_g_001196,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_001211,interlaken_00_g,0,0,surface,1.7603429114387836e-06,1.01
interlaken_00_g_001219,interlaken_00_g,0,0,surface,6.47594504243898e-07,1.01
interlaken_00_g_001227,interlaken_00_g,0,0,surface,1.3709568520425819e-06,1.01
zurich_city_01_d_000011,zurich_city_01_d,1,1,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000033,zurich_city_01_d,1,1,surface,1.0129996553587262e-05,1.01
zurich_city_01_d_000057,zurich_city_01_d,1,1,surface,1.3007137567910831e-05,1.01
zurich_city_01_d_000286,zurich_city_01_d,1,1,surface,3.5356242733541876e-05,1.01
zurich_city_01_d_000666,zurich_city_01_d,1,1,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000055,zurich_city_04_d,1,1,surface,4.785096280102152e-06,1.01
zurich_city_04_d_000245,zurich_city_04_d,1,1,surface,2.2603242086915998e-06,1.01
zurich_city_04_d_000276,zurich_city_04_d,1,1,surface,1.7603429114387836e-06,1.01
zurich_city_04_d_000595,zurich_city_04_d,0,1,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000602,zurich_city_04_d,0,1,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000893,zurich_city_04_d,0,1,surface,2.9023121896898374e-06,1.01
zurich_city_04_d_000900,zurich_city_04_d,0,1,surface,3.726639988599345e-06,1.01
zurich_city_04_d_000907,zurich_city_04_d,0,1,surface,2.9023121896898374e-06,1.01
zurich_city_09_c_000063,zurich_city_09_c,1,1,surface,4.539786095847376e-05,1.01
zurich_city_09_c_000221,zurich_city_09_c,1,1,surface,1.6701424101484008e-05,1.01
zurich_city_09_c_000333,zurich_city_09_c,1,1,surface,1.6701424101484008e-05,1.01
zurich_city_09_c_000677,zurich_city_09_c,1,1,surface,1.3007137567910831e-05,1.01
zurich_city_09_c_000827,zurich_city_09_c,1,1,surface,2.753569970082026e-05,1.01
zurich_city_09_c_000868,zurich_city_09_c,1,1,surface,2.753569970082026e-05,1.01
zurich_city_09_c_001058,zurich_city_09_c,1,1,surface,1.6701424101484008e-05,1.01
zurich_city_09_c_001065,zurich_city_09_c,1,1,surface,4.785096280102152e-06,1.01
zurich_city_09_c_000734,zurich_city_09_c,0,1,surface,3.5356242733541876e-05,1.01
zurich_city_09_c_000771,zurich_city_09_c,0,1,surface,4.785096280102152e-06,1.01
zurich_city_09_c_001231,zurich_city_09_c,0,1,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_001246,zurich_city_09_c,0,1,surface,4.785096280102152e-06,1.01
zurich_city_09_c_001253,zurich_city_09_c,0,1,surface,2.753569970082026e-05,1.01
zurich_city_09_c_001268,zurich_city_09_c,0,1,surface,1.3007137567910831e-05,1.01
zurich_city_09_c_001283,zurich_city_09_c,0,1,surface,6.1441764955816325e-06,1.01
zurich_city_09_c_001297,zurich_city_09_c,0,1,surface,1.6701424101484008e-05,1.01
zurich_city_09_c_001305,zurich_city_09_c,0,1,surface,7.48462334740907e-05,1.01
zurich_city_09_c_001319,zurich_city_09_c,0,1,surface,4.785096280102152e-06,1.01
interlaken_00_g_000079,interlaken_00_g,1,1,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000270,interlaken_00_g,1,1,surface,2.2603242086915998e-06,1.01
interlaken_00_g_001108,interlaken_00_g,1,1,surface,4.785096280102152e-06,1.01
interlaken_00_g_001325,interlaken_00_g,1,1,surface,4.785096280102152e-06,1.01
interlaken_00_g_000023,interlaken_00_g,0,1,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000031,interlaken_00_g,0,1,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000038,interlaken_00_g,0,1,surface,1.7603429114387836e-06,1.01
interlaken_00_g_000045,interlaken_00_g,0,1,surface,2.2603242086915998e-06,1.01
interlaken_00_g_000799,interlaken_00_g,0,1,surface,1.3709568520425819e-06,1.01
interlaken_00_g_001046,interlaken_00_g,0,1,surface,2.9023121896898374e-06,1.01
interlaken_00_g_001054,interlaken_00_g,0,1,surface,1.7603429114387836e-06,1.01
zurich_city_01_d_000032,zurich_city_01_d,1,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_01_d_000055,zurich_city_01_d,1,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000155,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000223,zurich_city_01_d,1,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_01_d_000279,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000290,zurich_city_01_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000292,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000360,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000407,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000470,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000471,zurich_city_01_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000581,zurich_city_01_d,1,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000777,zurich_city_01_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000070,zurich_city_01_d,0,0,bins,0.0005527787143364549,2.753569970082026e-05
zurich_city_01_d_000077,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000085,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000092,zurich_city_01_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_01_d_000100,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000108,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000115,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000122,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000130,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000431,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000494,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000501,zurich_city_01_d,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000509,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000516,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000523,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000531,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000538,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000545,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000553,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000560,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000569,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000589,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000596,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000603,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000611,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000618,zurich_city_01_d,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_01_d_000625,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000633,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000641,zurich_city_01_d,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000649,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000656,zurich_city_01_d,0,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_01_d_000670,zurich_city_01_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_01_d_000677,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000684,zurich_city_01_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_01_d_000692,zurich_city_01_d,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_01_d_000699,zurich_city_01_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000707,zurich_city_01_d,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000714,zurich_city_01_d,0,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_04_d_000041,zurich_city_04_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000043,zurich_city_04_d,1,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_04_d_000050,zurich_city_04_d,1,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_04_d_000074,zurich_city_04_d,1,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000090,zurich_city_04_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000192,zurich_city_04_d,1,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000194,zurich_city_04_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000238,zurich_city_04_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000578,zurich_city_04_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000582,zurich_city_04_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000774,zurich_city_04_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000775,zurich_city_04_d,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000814,zurich_city_04_d,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000873,zurich_city_04_d,1,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000883,zurich_city_04_d,1,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000102,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000291,zurich_city_04_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000299,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000307,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000315,zurich_city_04_d,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_04_d_000323,zurich_city_04_d,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000331,zurich_city_04_d,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_04_d_000338,zurich_city_04_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000345,zurich_city_04_d,0,0,bins,2.753569970082026e-05,2.753569970082026e-05
zurich_city_04_d_000352,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000359,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000366,zurich_city_04_d,0,0,bins,0.004070138093084097,2.753569970082026e-05
zurich_city_04_d_000374,zurich_city_04_d,0,0,bins,3.5356242733541876e-05,2.753569970082026e-05
zurich_city_04_d_000381,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000389,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000397,zurich_city_04_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000405,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000413,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000421,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000429,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000436,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000444,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000452,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000459,zurich_city_04_d,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_04_d_000467,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000475,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000482,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000490,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000497,zurich_city_04_d,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000507,zurich_city_04_d,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
zurich_city_04_d_000514,zurich_city_04_d,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000530,zurich_city_04_d,0,0,bins,3.5356242733541876e-05,2.753569970082026e-05
zurich_city_04_d_000938,zurich_city_04_d,0,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_04_d_000945,zurich_city_04_d,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_04_d_000953,zurich_city_04_d,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_000240,zurich_city_09_c,1,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_000266,zurich_city_09_c,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_000393,zurich_city_09_c,1,0,bins,4.539786095847376e-05,2.753569970082026e-05
zurich_city_09_c_000412,zurich_city_09_c,1,0,bins,9.610243432689458e-05,2.753569970082026e-05
zurich_city_09_c_000420,zurich_city_09_c,1,0,bins,0.0009110510000027716,2.753569970082026e-05
zurich_city_09_c_000434,zurich_city_09_c,1,0,bins,7.48462334740907e-05,2.753569970082026e-05
zurich_city_09_c_000448,zurich_city_09_c,1,0,bins,4.539786095847376e-05,2.753569970082026e-05
zurich_city_09_c_000509,zurich_city_09_c,1,0,bins,0.00012339462409727275,2.753569970082026e-05
zurich_city_09_c_000767,zurich_city_09_c,1,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_001070,zurich_city_09_c,1,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_000008,zurich_city_09_c,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_000023,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000030,zurich_city_09_c,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000045,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000067,zurich_city_09_c,0,0,bins,2.753569970082026e-05,2.753569970082026e-05
zurich_city_09_c_000082,zurich_city_09_c,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_000089,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000582,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000596,zurich_city_09_c,0,0,bins,2.753569970082026e-05,2.753569970082026e-05
zurich_city_09_c_000612,zurich_city_09_c,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000619,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000634,zurich_city_09_c,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_09_c_000649,zurich_city_09_c,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000688,zurich_city_09_c,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_000696,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000711,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000916,zurich_city_09_c,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000931,zurich_city_09_c,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_09_c_000946,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000953,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000968,zurich_city_09_c,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_09_c_000983,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_001104,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_001112,zurich_city_09_c,0,0,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_09_c_001127,zurich_city_09_c,0,0,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_001142,zurich_city_09_c,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_001149,zurich_city_09_c,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_001165,zurich_city_09_c,0,0,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_09_c_001179,zurich_city_09_c,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_001194,zurich_city_09_c,0,0,bins,2.753569970082026e-05,2.753569970082026e-05
zurich_city_09_c_001202,zurich_city_09_c,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_001216,zurich_city_09_c,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
interlaken_00_g_000201,interlaken_00_g,1,0,bins,7.48462334740907e-05,2.753569970082026e-05
interlaken_00_g_000327,interlaken_00_g,1,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000537,interlaken_00_g,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000540,interlaken_00_g,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000638,interlaken_00_g,1,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000785,interlaken_00_g,1,0,bins,2.9023121896898374e-06,2.753569970082026e-05
interlaken_00_g_000807,interlaken_00_g,1,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_001022,interlaken_00_g,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_001023,interlaken_00_g,1,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_001093,interlaken_00_g,1,0,bins,3.5356242733541876e-05,2.753569970082026e-05
interlaken_00_g_001152,interlaken_00_g,1,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_001249,interlaken_00_g,1,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_001293,interlaken_00_g,1,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_001327,interlaken_00_g,1,0,bins,0.0011695100693032146,2.753569970082026e-05
interlaken_00_g_000008,interlaken_00_g,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
interlaken_00_g_000016,interlaken_00_g,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000053,interlaken_00_g,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
interlaken_00_g_000067,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000075,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000133,interlaken_00_g,0,0,bins,3.5356242733541876e-05,2.753569970082026e-05
interlaken_00_g_000140,interlaken_00_g,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
interlaken_00_g_000147,interlaken_00_g,0,0,bins,1.0129996553587262e-05,2.753569970082026e-05
interlaken_00_g_000574,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000581,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000588,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000596,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000603,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000611,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000666,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000814,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000829,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000837,interlaken_00_g,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000844,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000851,interlaken_00_g,0,0,bins,2.9023121896898374e-06,2.753569970082026e-05
interlaken_00_g_000859,interlaken_00_g,0,0,bins,2.9023121896898374e-06,2.753569970082026e-05
interlaken_00_g_000866,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
interlaken_00_g_000874,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000881,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000888,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000896,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000903,interlaken_00_g,0,0,bins,2.9023121896898374e-06,2.753569970082026e-05
interlaken_00_g_000931,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000938,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000945,interlaken_00_g,0,0,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000961,interlaken_00_g,0,0,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_001196,interlaken_00_g,0,0,bins,2.2603242086915998e-06,2.753569970082026e-05
interlaken_00_g_001211,interlaken_00_g,0,0,bins,2.2603242086915998e-06,2.753569970082026e-05
interlaken_00_g_001219,interlaken_00_g,0,0,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_001227,interlaken_00_g,0,0,bins,3.726639988599345e-06,2.753569970082026e-05
zurich_city_01_d_000011,zurich_city_01_d,1,1,bins,0.00012339462409727275,2.753569970082026e-05
zurich_city_01_d_000033,zurich_city_01_d,1,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000057,zurich_city_01_d,1,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000286,zurich_city_01_d,1,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_01_d_000666,zurich_city_01_d,1,1,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_04_d_000055,zurich_city_04_d,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000245,zurich_city_04_d,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_04_d_000276,zurich_city_04_d,1,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000595,zurich_city_04_d,0,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_04_d_000602,zurich_city_04_d,0,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_04_d_000893,zurich_city_04_d,0,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000900,zurich_city_04_d,0,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_04_d_000907,zurich_city_04_d,0,1,bins,1.6701424101484008e-05,2.753569970082026e-05
zurich_city_09_c_000063,zurich_city_09_c,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000221,zurich_city_09_c,1,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_000333,zurich_city_09_c,1,1,bins,3.5356242733541876e-05,2.753569970082026e-05
zurich_city_09_c_000677,zurich_city_09_c,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_000827,zurich_city_09_c,1,1,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000868,zurich_city_09_c,1,1,bins,2.9023121896898374e-06,2.753569970082026e-05
zurich_city_09_c_001058,zurich_city_09_c,1,1,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_001065,zurich_city_09_c,1,1,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_09_c_000734,zurich_city_09_c,0,1,bins,2.1444953745231032e-05,2.753569970082026e-05
zurich_city_09_c_000771,zurich_city_09_c,0,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_001231,zurich_city_09_c,0,1,bins,7.889267180871684e-06,2.753569970082026e-05
zurich_city_09_c_001246,zurich_city_09_c,0,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_001253,zurich_city_09_c,0,1,bins,1.3007137567910831e-05,2.753569970082026e-05
zurich_city_09_c_001268,zurich_city_09_c,0,1,bins,1.0129996553587262e-05,2.753569970082026e-05
zurich_city_09_c_001283,zurich_city_09_c,0,1,bins,0.0019267346942797303,2.753569970082026e-05
zurich_city_09_c_001297,zurich_city_09_c,0,1,bins,9.610243432689458e-05,2.753569970082026e-05
zurich_city_09_c_001305,zurich_city_09_c,0,1,bins,5.829126530443318e-05,2.753569970082026e-05
zurich_city_09_c_001319,zurich_city_09_c,0,1,bins,1.6701424101484008e-05,2.753569970082026e-05
interlaken_00_g_000079,interlaken_00_g,1,1,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000270,interlaken_00_g,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_001108,interlaken_00_g,1,1,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_001325,interlaken_00_g,1,1,bins,7.889267180871684e-06,2.753569970082026e-05
interlaken_00_g_000023,interlaken_00_g,0,1,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_000031,interlaken_00_g,0,1,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000038,interlaken_00_g,0,1,bins,4.785096280102152e-06,2.753569970082026e-05
interlaken_00_g_000045,interlaken_00_g,0,1,bins,1.3007137567910831e-05,2.753569970082026e-05
interlaken_00_g_000799,interlaken_00_g,0,1,bins,2.1444953745231032e-05,2.753569970082026e-05
interlaken_00_g_001046,interlaken_00_g,0,1,bins,6.1441764955816325e-06,2.753569970082026e-05
interlaken_00_g_001054,interlaken_00_g,0,1,bins,6.1441764955816325e-06,2.753569970082026e-05
zurich_city_01_d_000032,zurich_city_01_d,1,0,e2vid,0.017986208200454712,0.0019267346942797303
zurich_city_01_d_000055,zurich_city_01_d,1,0,e2vid,0.14804717898368835,0.0019267346942797303
zurich_city_01_d_000155,zurich_city_01_d,1,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_01_d_000223,zurich_city_01_d,1,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000279,zurich_city_01_d,1,0,e2vid,0.01098694372922182,0.0019267346942797303
zurich_city_01_d_000290,zurich_city_01_d,1,0,e2vid,0.14804717898368835,0.0019267346942797303
zurich_city_01_d_000292,zurich_city_01_d,1,0,e2vid,0.017986208200454712,0.0019267346942797303
zurich_city_01_d_000360,zurich_city_01_d,1,0,e2vid,0.977022647857666,0.0019267346942797303
zurich_city_01_d_000407,zurich_city_01_d,1,0,e2vid,3.5356242733541876e-05,0.0019267346942797303
zurich_city_01_d_000470,zurich_city_01_d,1,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_01_d_000471,zurich_city_01_d,1,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_01_d_000581,zurich_city_01_d,1,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_01_d_000777,zurich_city_01_d,1,0,e2vid,0.00015843617438804358,0.0019267346942797303
zurich_city_01_d_000070,zurich_city_01_d,0,0,e2vid,1.6701424101484008e-05,0.0019267346942797303
zurich_city_01_d_000077,zurich_city_01_d,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_01_d_000085,zurich_city_01_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_01_d_000092,zurich_city_01_d,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000100,zurich_city_01_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_01_d_000108,zurich_city_01_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_01_d_000115,zurich_city_01_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_01_d_000122,zurich_city_01_d,0,0,e2vid,9.610243432689458e-05,0.0019267346942797303
zurich_city_01_d_000130,zurich_city_01_d,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
zurich_city_01_d_000431,zurich_city_01_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_01_d_000494,zurich_city_01_d,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000501,zurich_city_01_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_01_d_000509,zurich_city_01_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_01_d_000516,zurich_city_01_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_01_d_000523,zurich_city_01_d,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000531,zurich_city_01_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_01_d_000538,zurich_city_01_d,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000545,zurich_city_01_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_01_d_000553,zurich_city_01_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_01_d_000560,zurich_city_01_d,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_01_d_000569,zurich_city_01_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_01_d_000589,zurich_city_01_d,0,0,e2vid,7.48462334740907e-05,0.0019267346942797303
zurich_city_01_d_000596,zurich_city_01_d,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
zurich_city_01_d_000603,zurich_city_01_d,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_01_d_000611,zurich_city_01_d,0,0,e2vid,0.562176525592804,0.0019267346942797303
zurich_city_01_d_000618,zurich_city_01_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_01_d_000625,zurich_city_01_d,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
zurich_city_01_d_000633,zurich_city_01_d,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_01_d_000641,zurich_city_01_d,0,0,e2vid,9.610243432689458e-05,0.0019267346942797303
zurich_city_01_d_000649,zurich_city_01_d,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_01_d_000656,zurich_city_01_d,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_01_d_000670,zurich_city_01_d,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_01_d_000677,zurich_city_01_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_01_d_000684,zurich_city_01_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_01_d_000692,zurich_city_01_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_01_d_000699,zurich_city_01_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_01_d_000707,zurich_city_01_d,0,0,e2vid,9.610243432689458e-05,0.0019267346942797303
zurich_city_01_d_000714,zurich_city_01_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000041,zurich_city_04_d,1,0,e2vid,0.017986208200454712,0.0019267346942797303
zurich_city_04_d_000043,zurich_city_04_d,1,0,e2vid,0.037326879799366,0.0019267346942797303
zurich_city_04_d_000050,zurich_city_04_d,1,0,e2vid,0.09534946829080582,0.0019267346942797303
zurich_city_04_d_000074,zurich_city_04_d,1,0,e2vid,0.0031726835295557976,0.0019267346942797303
zurich_city_04_d_000090,zurich_city_04_d,1,0,e2vid,0.0009110510000027716,0.0019267346942797303
zurich_city_04_d_000192,zurich_city_04_d,1,0,e2vid,0.01098694372922182,0.0019267346942797303
zurich_city_04_d_000194,zurich_city_04_d,1,0,e2vid,0.00669285049661994,0.0019267346942797303
zurich_city_04_d_000238,zurich_city_04_d,1,0,e2vid,0.0011695100693032146,0.0019267346942797303
zurich_city_04_d_000578,zurich_city_04_d,1,0,e2vid,5.829126530443318e-05,0.0019267346942797303
zurich_city_04_d_000582,zurich_city_04_d,1,0,e2vid,0.008577484637498856,0.0019267346942797303
zurich_city_04_d_000774,zurich_city_04_d,1,0,e2vid,0.00669285049661994,0.0019267346942797303
zurich_city_04_d_000775,zurich_city_04_d,1,0,e2vid,0.047425877302885056,0.0019267346942797303
zurich_city_04_d_000814,zurich_city_04_d,1,0,e2vid,0.9995694756507874,0.0019267346942797303
zurich_city_04_d_000873,zurich_city_04_d,1,0,e2vid,0.005220126360654831,0.0019267346942797303
zurich_city_04_d_000883,zurich_city_04_d,1,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_04_d_000102,zurich_city_04_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000291,zurich_city_04_d,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_04_d_000299,zurich_city_04_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000307,zurich_city_04_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_04_d_000315,zurich_city_04_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_04_d_000323,zurich_city_04_d,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_04_d_000331,zurich_city_04_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_04_d_000338,zurich_city_04_d,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_04_d_000345,zurich_city_04_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000352,zurich_city_04_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_04_d_000359,zurich_city_04_d,0,0,e2vid,3.5356242733541876e-05,0.0019267346942797303
zurich_city_04_d_000366,zurich_city_04_d,0,0,e2vid,7.48462334740907e-05,0.0019267346942797303
zurich_city_04_d_000374,zurich_city_04_d,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_04_d_000381,zurich_city_04_d,0,0,e2vid,1.3007137567910831e-05,0.0019267346942797303
zurich_city_04_d_000389,zurich_city_04_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_04_d_000397,zurich_city_04_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_04_d_000405,zurich_city_04_d,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
zurich_city_04_d_000413,zurich_city_04_d,0,0,e2vid,0.0004305571492295712,0.0019267346942797303
zurich_city_04_d_000421,zurich_city_04_d,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_04_d_000429,zurich_city_04_d,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_04_d_000436,zurich_city_04_d,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_04_d_000444,zurich_city_04_d,0,0,e2vid,1.067702555701544e-06,0.0019267346942797303
zurich_city_04_d_000452,zurich_city_04_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_04_d_000459,zurich_city_04_d,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_04_d_000467,zurich_city_04_d,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_04_d_000475,zurich_city_04_d,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_04_d_000482,zurich_city_04_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_04_d_000490,zurich_city_04_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000497,zurich_city_04_d,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_04_d_000507,zurich_city_04_d,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_04_d_000514,zurich_city_04_d,0,0,e2vid,3.5356242733541876e-05,0.0019267346942797303
zurich_city_04_d_000530,zurich_city_04_d,0,0,e2vid,0.00033535013790242374,0.0019267346942797303
zurich_city_04_d_000938,zurich_city_04_d,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_04_d_000945,zurich_city_04_d,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_04_d_000953,zurich_city_04_d,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_09_c_000240,zurich_city_09_c,1,0,e2vid,0.562176525592804,0.0019267346942797303
zurich_city_09_c_000266,zurich_city_09_c,1,0,e2vid,0.0031726835295557976,0.0019267346942797303
zurich_city_09_c_000393,zurich_city_09_c,1,0,e2vid,3.5356242733541876e-05,0.0019267346942797303
zurich_city_09_c_000412,zurich_city_09_c,1,0,e2vid,0.017986208200454712,0.0019267346942797303
zurich_city_09_c_000420,zurich_city_09_c,1,0,e2vid,0.0024726237170398235,0.0019267346942797303
zurich_city_09_c_000434,zurich_city_09_c,1,0,e2vid,0.9399133324623108,0.0019267346942797303
zurich_city_09_c_000448,zurich_city_09_c,1,0,e2vid,0.9820137619972229,0.0019267346942797303
zurich_city_09_c_000509,zurich_city_09_c,1,0,e2vid,7.48462334740907e-05,0.0019267346942797303
zurich_city_09_c_000767,zurich_city_09_c,1,0,e2vid,0.0005527787143364549,0.0019267346942797303
zurich_city_09_c_001070,zurich_city_09_c,1,0,e2vid,0.00033535013790242374,0.0019267346942797303
zurich_city_09_c_000008,zurich_city_09_c,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_09_c_000023,zurich_city_09_c,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_09_c_000030,zurich_city_09_c,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_09_c_000045,zurich_city_09_c,0,0,e2vid,1.3007137567910831e-05,0.0019267346942797303
zurich_city_09_c_000067,zurich_city_09_c,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_09_c_000082,zurich_city_09_c,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_09_c_000089,zurich_city_09_c,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_09_c_000582,zurich_city_09_c,0,0,e2vid,1.3709568520425819e-06,0.0019267346942797303
zurich_city_09_c_000596,zurich_city_09_c,0,0,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_09_c_000612,zurich_city_09_c,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_09_c_000619,zurich_city_09_c,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_09_c_000634,zurich_city_09_c,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
zurich_city_09_c_000649,zurich_city_09_c,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_000688,zurich_city_09_c,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
zurich_city_09_c_000696,zurich_city_09_c,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_000711,zurich_city_09_c,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_09_c_000916,zurich_city_09_c,0,0,e2vid,0.00012339462409727275,0.0019267346942797303
zurich_city_09_c_000931,zurich_city_09_c,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_000946,zurich_city_09_c,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_000953,zurich_city_09_c,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_000968,zurich_city_09_c,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_000983,zurich_city_09_c,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_001104,zurich_city_09_c,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
zurich_city_09_c_001112,zurich_city_09_c,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_09_c_001127,zurich_city_09_c,0,0,e2vid,9.610243432689458e-05,0.0019267346942797303
zurich_city_09_c_001142,zurich_city_09_c,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
zurich_city_09_c_001149,zurich_city_09_c,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_001165,zurich_city_09_c,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_001179,zurich_city_09_c,0,0,e2vid,1.6701424101484008e-05,0.0019267346942797303
zurich_city_09_c_001194,zurich_city_09_c,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_09_c_001202,zurich_city_09_c,0,0,e2vid,1.3007137567910831e-05,0.0019267346942797303
zurich_city_09_c_001216,zurich_city_09_c,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
interlaken_00_g_000201,interlaken_00_g,1,0,e2vid,0.004070138093084097,0.0019267346942797303
interlaken_00_g_000327,interlaken_00_g,1,0,e2vid,0.0004305571492295712,0.0019267346942797303
interlaken_00_g_000537,interlaken_00_g,1,0,e2vid,0.017986208200454712,0.0019267346942797303
interlaken_00_g_000540,interlaken_00_g,1,0,e2vid,0.01406362559646368,0.0019267346942797303
interlaken_00_g_000638,interlaken_00_g,1,0,e2vid,0.047425877302885056,0.0019267346942797303
interlaken_00_g_000785,interlaken_00_g,1,0,e2vid,0.977022647857666,0.0019267346942797303
interlaken_00_g_000807,interlaken_00_g,1,0,e2vid,0.999841570854187,0.0019267346942797303
interlaken_00_g_001022,interlaken_00_g,1,0,e2vid,0.047425877302885056,0.0019267346942797303
interlaken_00_g_001023,interlaken_00_g,1,0,e2vid,0.377540647983551,0.0019267346942797303
interlaken_00_g_001093,interlaken_00_g,1,0,e2vid,4.539786095847376e-05,0.0019267346942797303
interlaken_00_g_001152,interlaken_00_g,1,0,e2vid,0.00020342694188002497,0.0019267346942797303
interlaken_00_g_001249,interlaken_00_g,1,0,e2vid,0.00012339462409727275,0.0019267346942797303
interlaken_00_g_001293,interlaken_00_g,1,0,e2vid,0.9626730680465698,0.0019267346942797303
interlaken_00_g_001327,interlaken_00_g,1,0,e2vid,0.9990890026092529,0.0019267346942797303
interlaken_00_g_000008,interlaken_00_g,0,0,e2vid,0.00015843617438804358,0.0019267346942797303
interlaken_00_g_000016,interlaken_00_g,0,0,e2vid,0.00020342694188002497,0.0019267346942797303
interlaken_00_g_000053,interlaken_00_g,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
interlaken_00_g_000067,interlaken_00_g,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
interlaken_00_g_000075,interlaken_00_g,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
interlaken_00_g_000133,interlaken_00_g,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
interlaken_00_g_000140,interlaken_00_g,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
interlaken_00_g_000147,interlaken_00_g,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
interlaken_00_g_000574,interlaken_00_g,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
interlaken_00_g_000581,interlaken_00_g,0,0,e2vid,6.1441764955816325e-06,0.0019267346942797303
interlaken_00_g_000588,interlaken_00_g,0,0,e2vid,7.48462334740907e-05,0.0019267346942797303
interlaken_00_g_000596,interlaken_00_g,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
interlaken_00_g_000603,interlaken_00_g,0,0,e2vid,1.0129996553587262e-05,0.0019267346942797303
interlaken_00_g_000611,interlaken_00_g,0,0,e2vid,1.6701424101484008e-05,0.0019267346942797303
interlaken_00_g_000666,interlaken_00_g,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
interlaken_00_g_000814,interlaken_00_g,0,0,e2vid,0.07585817575454712,0.0019267346942797303
interlaken_00_g_000829,interlaken_00_g,0,0,e2vid,2.1444953745231032e-05,0.0019267346942797303
interlaken_00_g_000837,interlaken_00_g,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
interlaken_00_g_000844,interlaken_00_g,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
interlaken_00_g_000851,interlaken_00_g,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
interlaken_00_g_000859,interlaken_00_g,0,0,e2vid,4.785096280102152e-06,0.0019267346942797303
interlaken_00_g_000866,interlaken_00_g,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
interlaken_00_g_000874,interlaken_00_g,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
interlaken_00_g_000881,interlaken_00_g,0,0,e2vid,5.829126530443318e-05,0.0019267346942797303
interlaken_00_g_000888,interlaken_00_g,0,0,e2vid,3.726639988599345e-06,0.0019267346942797303
interlaken_00_g_000896,interlaken_00_g,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
interlaken_00_g_000903,interlaken_00_g,0,0,e2vid,3.5356242733541876e-05,0.0019267346942797303
interlaken_00_g_000931,interlaken_00_g,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
interlaken_00_g_000938,interlaken_00_g,0,0,e2vid,7.889267180871684e-06,0.0019267346942797303
interlaken_00_g_000945,interlaken_00_g,0,0,e2vid,0.00020342694188002497,0.0019267346942797303
interlaken_00_g_000961,interlaken_00_g,0,0,e2vid,4.539786095847376e-05,0.0019267346942797303
interlaken_00_g_001196,interlaken_00_g,0,0,e2vid,1.7603429114387836e-06,0.0019267346942797303
interlaken_00_g_001211,interlaken_00_g,0,0,e2vid,2.9023121896898374e-06,0.0019267346942797303
interlaken_00_g_001219,interlaken_00_g,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
interlaken_00_g_001227,interlaken_00_g,0,0,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_01_d_000011,zurich_city_01_d,1,1,e2vid,0.01406362559646368,0.0019267346942797303
zurich_city_01_d_000033,zurich_city_01_d,1,1,e2vid,0.01406362559646368,0.0019267346942797303
zurich_city_01_d_000057,zurich_city_01_d,1,1,e2vid,0.00012339462409727275,0.0019267346942797303
zurich_city_01_d_000286,zurich_city_01_d,1,1,e2vid,0.7772998809814453,0.0019267346942797303
zurich_city_01_d_000666,zurich_city_01_d,1,1,e2vid,0.0009110510000027716,0.0019267346942797303
zurich_city_04_d_000055,zurich_city_04_d,1,1,e2vid,0.01098694372922182,0.0019267346942797303
zurich_city_04_d_000245,zurich_city_04_d,1,1,e2vid,0.00669285049661994,0.0019267346942797303
zurich_city_04_d_000276,zurich_city_04_d,1,1,e2vid,0.9975274205207825,0.0019267346942797303
zurich_city_04_d_000595,zurich_city_04_d,0,1,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_04_d_000602,zurich_city_04_d,0,1,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_04_d_000893,zurich_city_04_d,0,1,e2vid,3.726639988599345e-06,0.0019267346942797303
zurich_city_04_d_000900,zurich_city_04_d,0,1,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_04_d_000907,zurich_city_04_d,0,1,e2vid,1.7603429114387836e-06,0.0019267346942797303
zurich_city_09_c_000063,zurich_city_09_c,1,1,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_000221,zurich_city_09_c,1,1,e2vid,0.9914224743843079,0.0019267346942797303
zurich_city_09_c_000333,zurich_city_09_c,1,1,e2vid,0.9241418242454529,0.0019267346942797303
zurich_city_09_c_000677,zurich_city_09_c,1,1,e2vid,2.753569970082026e-05,0.0019267346942797303
zurich_city_09_c_000827,zurich_city_09_c,1,1,e2vid,0.00015843617438804358,0.0019267346942797303
zurich_city_09_c_000868,zurich_city_09_c,1,1,e2vid,2.2603242086915998e-06,0.0019267346942797303
zurich_city_09_c_001058,zurich_city_09_c,1,1,e2vid,0.0015011822106316686,0.0019267346942797303
zurich_city_09_c_001065,zurich_city_09_c,1,1,e2vid,0.008577484637498856,0.0019267346942797303
zurich_city_09_c_000734,zurich_city_09_c,0,1,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_000771,zurich_city_09_c,0,1,e2vid,4.539786095847376e-05,0.0019267346942797303
zurich_city_09_c_001231,zurich_city_09_c,0,1,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_09_c_001246,zurich_city_09_c,0,1,e2vid,2.9023121896898374e-06,0.0019267346942797303
zurich_city_09_c_001253,zurich_city_09_c,0,1,e2vid,2.1444953745231032e-05,0.0019267346942797303
zurich_city_09_c_001268,zurich_city_09_c,0,1,e2vid,0.00033535013790242374,0.0019267346942797303
zurich_city_09_c_001283,zurich_city_09_c,0,1,e2vid,1.0129996553587262e-05,0.0019267346942797303
zurich_city_09_c_001297,zurich_city_09_c,0,1,e2vid,7.889267180871684e-06,0.0019267346942797303
zurich_city_09_c_001305,zurich_city_09_c,0,1,e2vid,1.3007137567910831e-05,0.0019267346942797303
zurich_city_09_c_001319,zurich_city_09_c,0,1,e2vid,3.726639988599345e-06,0.0019267346942797303
interlaken_00_g_000079,interlaken_00_g,1,1,e2vid,3.726639988599345e-06,0.0019267346942797303
interlaken_00_g_000270,interlaken_00_g,1,1,e2vid,0.0015011822106316686,0.0019267346942797303
interlaken_00_g_001108,interlaken_00_g,1,1,e2vid,4.539786095847376e-05,0.0019267346942797303
interlaken_00_g_001325,interlaken_00_g,1,1,e2vid,0.9914224743843079,0.0019267346942797303
interlaken_00_g_000023,interlaken_00_g,0,1,e2vid,0.0011695100693032146,0.0019267346942797303
interlaken_00_g_000031,interlaken_00_g,0,1,e2vid,7.889267180871684e-06,0.0019267346942797303
interlaken_00_g_000038,interlaken_00_g,0,1,e2vid,0.00015843617438804358,0.0019267346942797303
interlaken_00_g_000045,interlaken_00_g,0,1,e2vid,3.726639988599345e-06,0.0019267346942797303
interlaken_00_g_000799,interlaken_00_g,0,1,e2vid,1.3007137567910831e-05,0.0019267346942797303
interlaken_00_g_001046,interlaken_00_g,0,1,e2vid,0.00020342694188002497,0.0019267346942797303
interlaken_00_g_001054,interlaken_00_g,0,1,e2vid,6.1441764955816325e-06,0.0019267346942797303
zurich_city_01_d_000032,zurich_city_01_d,1,0,firenet,0.09534946829080582,0.01098694372922182
zurich_city_01_d_000055,zurich_city_01_d,1,0,firenet,0.005220126360654831,0.01098694372922182
zurich_city_01_d_000155,zurich_city_01_d,1,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_01_d_000223,zurich_city_01_d,1,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_01_d_000279,zurich_city_01_d,1,0,firenet,0.005220126360654831,0.01098694372922182
zurich_city_01_d_000290,zurich_city_01_d,1,0,firenet,0.017986208200454712,0.01098694372922182
zurich_city_01_d_000292,zurich_city_01_d,1,0,firenet,0.004070138093084097,0.01098694372922182
zurich_city_01_d_000360,zurich_city_01_d,1,0,firenet,0.07585817575454712,0.01098694372922182
zurich_city_01_d_000407,zurich_city_01_d,1,0,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_01_d_000470,zurich_city_01_d,1,0,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_01_d_000471,zurich_city_01_d,1,0,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_01_d_000581,zurich_city_01_d,1,0,firenet,0.0015011822106316686,0.01098694372922182
zurich_city_01_d_000777,zurich_city_01_d,1,0,firenet,0.0004305571492295712,0.01098694372922182
zurich_city_01_d_000070,zurich_city_01_d,0,0,firenet,0.26894140243530273,0.01098694372922182
zurich_city_01_d_000077,zurich_city_01_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_01_d_000085,zurich_city_01_d,0,0,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_01_d_000092,zurich_city_01_d,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_01_d_000100,zurich_city_01_d,0,0,firenet,0.0004305571492295712,0.01098694372922182
zurich_city_01_d_000108,zurich_city_01_d,0,0,firenet,0.0009110510000027716,0.01098694372922182
zurich_city_01_d_000115,zurich_city_01_d,0,0,firenet,0.0007096706540323794,0.01098694372922182
zurich_city_01_d_000122,zurich_city_01_d,0,0,firenet,0.0019267346942797303,0.01098694372922182
zurich_city_01_d_000130,zurich_city_01_d,0,0,firenet,0.00015843617438804358,0.01098694372922182
zurich_city_01_d_000431,zurich_city_01_d,0,0,firenet,4.785096280102152e-06,0.01098694372922182
zurich_city_01_d_000494,zurich_city_01_d,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_01_d_000501,zurich_city_01_d,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_01_d_000509,zurich_city_01_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000516,zurich_city_01_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000523,zurich_city_01_d,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_01_d_000531,zurich_city_01_d,0,0,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_01_d_000538,zurich_city_01_d,0,0,firenet,0.0004305571492295712,0.01098694372922182
zurich_city_01_d_000545,zurich_city_01_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000553,zurich_city_01_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_01_d_000560,zurich_city_01_d,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_01_d_000569,zurich_city_01_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000589,zurich_city_01_d,0,0,firenet,0.0019267346942797303,0.01098694372922182
zurich_city_01_d_000596,zurich_city_01_d,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_01_d_000603,zurich_city_01_d,0,0,firenet,0.0019267346942797303,0.01098694372922182
zurich_city_01_d_000611,zurich_city_01_d,0,0,firenet,0.00020342694188002497,0.01098694372922182
zurich_city_01_d_000618,zurich_city_01_d,0,0,firenet,0.00015843617438804358,0.01098694372922182
zurich_city_01_d_000625,zurich_city_01_d,0,0,firenet,0.0005527787143364549,0.01098694372922182
zurich_city_01_d_000633,zurich_city_01_d,0,0,firenet,3.5356242733541876e-05,0.01098694372922182
zurich_city_01_d_000641,zurich_city_01_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_01_d_000649,zurich_city_01_d,0,0,firenet,5.829126530443318e-05,0.01098694372922182
zurich_city_01_d_000656,zurich_city_01_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_01_d_000670,zurich_city_01_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_01_d_000677,zurich_city_01_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_01_d_000684,zurich_city_01_d,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_01_d_000692,zurich_city_01_d,0,0,firenet,0.00033535013790242374,0.01098694372922182
zurich_city_01_d_000699,zurich_city_01_d,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_01_d_000707,zurich_city_01_d,0,0,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_01_d_000714,zurich_city_01_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_04_d_000041,zurich_city_04_d,1,0,firenet,0.017986208200454712,0.01098694372922182
zurich_city_04_d_000043,zurich_city_04_d,1,0,firenet,0.004070138093084097,0.01098694372922182
zurich_city_04_d_000050,zurich_city_04_d,1,0,firenet,0.00669285049661994,0.01098694372922182
zurich_city_04_d_000074,zurich_city_04_d,1,0,firenet,0.00669285049661994,0.01098694372922182
zurich_city_04_d_000090,zurich_city_04_d,1,0,firenet,0.00012339462409727275,0.01098694372922182
zurich_city_04_d_000192,zurich_city_04_d,1,0,firenet,0.0024726237170398235,0.01098694372922182
zurich_city_04_d_000194,zurich_city_04_d,1,0,firenet,0.09534946829080582,0.01098694372922182
zurich_city_04_d_000238,zurich_city_04_d,1,0,firenet,0.01406362559646368,0.01098694372922182
zurich_city_04_d_000578,zurich_city_04_d,1,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_04_d_000582,zurich_city_04_d,1,0,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_04_d_000774,zurich_city_04_d,1,0,firenet,0.004070138093084097,0.01098694372922182
zurich_city_04_d_000775,zurich_city_04_d,1,0,firenet,0.00669285049661994,0.01098694372922182
zurich_city_04_d_000814,zurich_city_04_d,1,0,firenet,0.9980732202529907,0.01098694372922182
zurich_city_04_d_000873,zurich_city_04_d,1,0,firenet,9.610243432689458e-05,0.01098694372922182
zurich_city_04_d_000883,zurich_city_04_d,1,0,firenet,3.5356242733541876e-05,0.01098694372922182
zurich_city_04_d_000102,zurich_city_04_d,0,0,firenet,0.00012339462409727275,0.01098694372922182
zurich_city_04_d_000291,zurich_city_04_d,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
zurich_city_04_d_000299,zurich_city_04_d,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000307,zurich_city_04_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_04_d_000315,zurich_city_04_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_04_d_000323,zurich_city_04_d,0,0,firenet,4.785096280102152e-06,0.01098694372922182
zurich_city_04_d_000331,zurich_city_04_d,0,0,firenet,1.0129996553587262e-05,0.01098694372922182
zurich_city_04_d_000338,zurich_city_04_d,0,0,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_04_d_000345,zurich_city_04_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_04_d_000352,zurich_city_04_d,0,0,firenet,1.3007137567910831e-05,0.01098694372922182
zurich_city_04_d_000359,zurich_city_04_d,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000366,zurich_city_04_d,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000374,zurich_city_04_d,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000381,zurich_city_04_d,0,0,firenet,4.785096280102152e-06,0.01098694372922182
zurich_city_04_d_000389,zurich_city_04_d,0,0,firenet,1.3007137567910831e-05,0.01098694372922182
zurich_city_04_d_000397,zurich_city_04_d,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_04_d_000405,zurich_city_04_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_04_d_000413,zurich_city_04_d,0,0,firenet,0.00015843617438804358,0.01098694372922182
zurich_city_04_d_000421,zurich_city_04_d,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_04_d_000429,zurich_city_04_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_04_d_000436,zurich_city_04_d,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
zurich_city_04_d_000444,zurich_city_04_d,0,0,firenet,8.315277000292554e-07,0.01098694372922182
zurich_city_04_d_000452,zurich_city_04_d,0,0,firenet,1.3709568520425819e-06,0.01098694372922182
zurich_city_04_d_000459,zurich_city_04_d,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000467,zurich_city_04_d,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
zurich_city_04_d_000475,zurich_city_04_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_04_d_000482,zurich_city_04_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_04_d_000490,zurich_city_04_d,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_04_d_000497,zurich_city_04_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_04_d_000507,zurich_city_04_d,0,0,firenet,1.0129996553587262e-05,0.01098694372922182
zurich_city_04_d_000514,zurich_city_04_d,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_04_d_000530,zurich_city_04_d,0,0,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_04_d_000938,zurich_city_04_d,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_04_d_000945,zurich_city_04_d,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_04_d_000953,zurich_city_04_d,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_09_c_000240,zurich_city_09_c,1,0,firenet,0.32082128524780273,0.01098694372922182
zurich_city_09_c_000266,zurich_city_09_c,1,0,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_000393,zurich_city_09_c,1,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_09_c_000412,zurich_city_09_c,1,0,firenet,0.18242552876472473,0.01098694372922182
zurich_city_09_c_000420,zurich_city_09_c,1,0,firenet,0.047425877302885056,0.01098694372922182
zurich_city_09_c_000434,zurich_city_09_c,1,0,firenet,0.9975274205207825,0.01098694372922182
zurich_city_09_c_000448,zurich_city_09_c,1,0,firenet,0.9890130758285522,0.01098694372922182
zurich_city_09_c_000509,zurich_city_09_c,1,0,firenet,0.004070138093084097,0.01098694372922182
zurich_city_09_c_000767,zurich_city_09_c,1,0,firenet,5.829126530443318e-05,0.01098694372922182
zurich_city_09_c_001070,zurich_city_09_c,1,0,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_09_c_000008,zurich_city_09_c,0,0,firenet,0.0031726835295557976,0.01098694372922182
zurich_city_09_c_000023,zurich_city_09_c,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_09_c_000030,zurich_city_09_c,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_09_c_000045,zurich_city_09_c,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_09_c_000067,zurich_city_09_c,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_000082,zurich_city_09_c,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_09_c_000089,zurich_city_09_c,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_09_c_000582,zurich_city_09_c,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_09_c_000596,zurich_city_09_c,0,0,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_09_c_000612,zurich_city_09_c,0,0,firenet,0.00026119028916582465,0.01098694372922182
zurich_city_09_c_000619,zurich_city_09_c,0,0,firenet,1.3007137567910831e-05,0.01098694372922182
zurich_city_09_c_000634,zurich_city_09_c,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_09_c_000649,zurich_city_09_c,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_000688,zurich_city_09_c,0,0,firenet,1.3007137567910831e-05,0.01098694372922182
zurich_city_09_c_000696,zurich_city_09_c,0,0,firenet,0.00012339462409727275,0.01098694372922182
zurich_city_09_c_000711,zurich_city_09_c,0,0,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_09_c_000916,zurich_city_09_c,0,0,firenet,5.829126530443318e-05,0.01098694372922182
zurich_city_09_c_000931,zurich_city_09_c,0,0,firenet,0.00015843617438804358,0.01098694372922182
zurich_city_09_c_000946,zurich_city_09_c,0,0,firenet,9.610243432689458e-05,0.01098694372922182
zurich_city_09_c_000953,zurich_city_09_c,0,0,firenet,6.1441764955816325e-06,0.01098694372922182
zurich_city_09_c_000968,zurich_city_09_c,0,0,firenet,4.785096280102152e-06,0.01098694372922182
zurich_city_09_c_000983,zurich_city_09_c,0,0,firenet,5.829126530443318e-05,0.01098694372922182
zurich_city_09_c_001104,zurich_city_09_c,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_09_c_001112,zurich_city_09_c,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_09_c_001127,zurich_city_09_c,0,0,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_09_c_001142,zurich_city_09_c,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_001149,zurich_city_09_c,0,0,firenet,1.0129996553587262e-05,0.01098694372922182
zurich_city_09_c_001165,zurich_city_09_c,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_09_c_001179,zurich_city_09_c,0,0,firenet,1.0129996553587262e-05,0.01098694372922182
zurich_city_09_c_001194,zurich_city_09_c,0,0,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_09_c_001202,zurich_city_09_c,0,0,firenet,3.5356242733541876e-05,0.01098694372922182
zurich_city_09_c_001216,zurich_city_09_c,0,0,firenet,3.5356242733541876e-05,0.01098694372922182
interlaken_00_g_000201,interlaken_00_g,1,0,firenet,0.047425877302885056,0.01098694372922182
interlaken_00_g_000327,interlaken_00_g,1,0,firenet,0.0015011822106316686,0.01098694372922182
interlaken_00_g_000537,interlaken_00_g,1,0,firenet,0.00012339462409727275,0.01098694372922182
interlaken_00_g_000540,interlaken_00_g,1,0,firenet,9.610243432689458e-05,0.01098694372922182
interlaken_00_g_000638,interlaken_00_g,1,0,firenet,0.0004305571492295712,0.01098694372922182
interlaken_00_g_000785,interlaken_00_g,1,0,firenet,0.09534946829080582,0.01098694372922182
interlaken_00_g_000807,interlaken_00_g,1,0,firenet,0.9914224743843079,0.01098694372922182
interlaken_00_g_001022,interlaken_00_g,1,0,firenet,0.00669285049661994,0.01098694372922182
interlaken_00_g_001023,interlaken_00_g,1,0,firenet,0.06008664891123772,0.01098694372922182
interlaken_00_g_001093,interlaken_00_g,1,0,firenet,5.829126530443318e-05,0.01098694372922182
interlaken_00_g_001152,interlaken_00_g,1,0,firenet,0.0024726237170398235,0.01098694372922182
interlaken_00_g_001249,interlaken_00_g,1,0,firenet,2.1444953745231032e-05,0.01098694372922182
interlaken_00_g_001293,interlaken_00_g,1,0,firenet,0.029312225058674812,0.01098694372922182
interlaken_00_g_001327,interlaken_00_g,1,0,firenet,0.9241418242454529,0.01098694372922182
interlaken_00_g_000008,interlaken_00_g,0,0,firenet,7.48462334740907e-05,0.01098694372922182
interlaken_00_g_000016,interlaken_00_g,0,0,firenet,2.1444953745231032e-05,0.01098694372922182
interlaken_00_g_000053,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000067,interlaken_00_g,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
interlaken_00_g_000075,interlaken_00_g,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
interlaken_00_g_000133,interlaken_00_g,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
interlaken_00_g_000140,interlaken_00_g,0,0,firenet,4.785096280102152e-06,0.01098694372922182
interlaken_00_g_000147,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000574,interlaken_00_g,0,0,firenet,7.889267180871684e-06,0.01098694372922182
interlaken_00_g_000581,interlaken_00_g,0,0,firenet,7.889267180871684e-06,0.01098694372922182
interlaken_00_g_000588,interlaken_00_g,0,0,firenet,1.7603429114387836e-06,0.01098694372922182
interlaken_00_g_000596,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000603,interlaken_00_g,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
interlaken_00_g_000611,interlaken_00_g,0,0,firenet,0.00015843617438804358,0.01098694372922182
interlaken_00_g_000666,interlaken_00_g,0,0,firenet,1.3709568520425819e-06,0.01098694372922182
interlaken_00_g_000814,interlaken_00_g,0,0,firenet,2.753569970082026e-05,0.01098694372922182
interlaken_00_g_000829,interlaken_00_g,0,0,firenet,7.889267180871684e-06,0.01098694372922182
interlaken_00_g_000837,interlaken_00_g,0,0,firenet,4.539786095847376e-05,0.01098694372922182
interlaken_00_g_000844,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000851,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000859,interlaken_00_g,0,0,firenet,7.889267180871684e-06,0.01098694372922182
interlaken_00_g_000866,interlaken_00_g,0,0,firenet,2.2603242086915998e-06,0.01098694372922182
interlaken_00_g_000874,interlaken_00_g,0,0,firenet,4.785096280102152e-06,0.01098694372922182
interlaken_00_g_000881,interlaken_00_g,0,0,firenet,1.6701424101484008e-05,0.01098694372922182
interlaken_00_g_000888,interlaken_00_g,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
interlaken_00_g_000896,interlaken_00_g,0,0,firenet,4.785096280102152e-06,0.01098694372922182
interlaken_00_g_000903,interlaken_00_g,0,0,firenet,7.889267180871684e-06,0.01098694372922182
interlaken_00_g_000931,interlaken_00_g,0,0,firenet,3.726639988599345e-06,0.01098694372922182
interlaken_00_g_000938,interlaken_00_g,0,0,firenet,1.0129996553587262e-05,0.01098694372922182
interlaken_00_g_000945,interlaken_00_g,0,0,firenet,0.00026119028916582465,0.01098694372922182
interlaken_00_g_000961,interlaken_00_g,0,0,firenet,2.753569970082026e-05,0.01098694372922182
interlaken_00_g_001196,interlaken_00_g,0,0,firenet,0.00020342694188002497,0.01098694372922182
interlaken_00_g_001211,interlaken_00_g,0,0,firenet,2.9023121896898374e-06,0.01098694372922182
interlaken_00_g_001219,interlaken_00_g,0,0,firenet,3.726639988599345e-06,0.01098694372922182
interlaken_00_g_001227,interlaken_00_g,0,0,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000011,zurich_city_01_d,1,1,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_01_d_000033,zurich_city_01_d,1,1,firenet,0.022977370768785477,0.01098694372922182
zurich_city_01_d_000057,zurich_city_01_d,1,1,firenet,0.00012339462409727275,0.01098694372922182
zurich_city_01_d_000286,zurich_city_01_d,1,1,firenet,0.26894140243530273,0.01098694372922182
zurich_city_01_d_000666,zurich_city_01_d,1,1,firenet,2.2603242086915998e-06,0.01098694372922182
zurich_city_04_d_000055,zurich_city_04_d,1,1,firenet,0.0031726835295557976,0.01098694372922182
zurich_city_04_d_000245,zurich_city_04_d,1,1,firenet,0.0011695100693032146,0.01098694372922182
zurich_city_04_d_000276,zurich_city_04_d,1,1,firenet,0.9975274205207825,0.01098694372922182
zurich_city_04_d_000595,zurich_city_04_d,0,1,firenet,3.726639988599345e-06,0.01098694372922182
zurich_city_04_d_000602,zurich_city_04_d,0,1,firenet,3.5356242733541876e-05,0.01098694372922182
zurich_city_04_d_000893,zurich_city_04_d,0,1,firenet,0.00026119028916582465,0.01098694372922182
zurich_city_04_d_000900,zurich_city_04_d,0,1,firenet,0.0004305571492295712,0.01098694372922182
zurich_city_04_d_000907,zurich_city_04_d,0,1,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_09_c_000063,zurich_city_09_c,1,1,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_09_c_000221,zurich_city_09_c,1,1,firenet,0.9914224743843079,0.01098694372922182
zurich_city_09_c_000333,zurich_city_09_c,1,1,firenet,0.14804717898368835,0.01098694372922182
zurich_city_09_c_000677,zurich_city_09_c,1,1,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_000827,zurich_city_09_c,1,1,firenet,2.753569970082026e-05,0.01098694372922182
zurich_city_09_c_000868,zurich_city_09_c,1,1,firenet,2.9023121896898374e-06,0.01098694372922182
zurich_city_09_c_001058,zurich_city_09_c,1,1,firenet,9.610243432689458e-05,0.01098694372922182
zurich_city_09_c_001065,zurich_city_09_c,1,1,firenet,1.6701424101484008e-05,0.01098694372922182
zurich_city_09_c_000734,zurich_city_09_c,0,1,firenet,7.48462334740907e-05,0.01098694372922182
zurich_city_09_c_000771,zurich_city_09_c,0,1,firenet,3.5356242733541876e-05,0.01098694372922182
zurich_city_09_c_001231,zurich_city_09_c,0,1,firenet,2.1444953745231032e-05,0.01098694372922182
zurich_city_09_c_001246,zurich_city_09_c,0,1,firenet,4.539786095847376e-05,0.01098694372922182
zurich_city_09_c_001253,zurich_city_09_c,0,1,firenet,4.785096280102152e-06,0.01098694372922182
zurich_city_09_c_001268,zurich_city_09_c,0,1,firenet,0.004070138093084097,0.01098694372922182
zurich_city_09_c_001283,zurich_city_09_c,0,1,firenet,1.3007137567910831e-05,0.01098694372922182
zurich_city_09_c_001297,zurich_city_09_c,0,1,firenet,7.889267180871684e-06,0.01098694372922182
zurich_city_09_c_001305,zurich_city_09_c,0,1,firenet,5.829126530443318e-05,0.01098694372922182
zurich_city_09_c_001319,zurich_city_09_c,0,1,firenet,7.48462334740907e-05,0.01098694372922182
interlaken_00_g_000079,interlaken_00_g,1,1,firenet,1.7603429114387836e-06,0.01098694372922182
interlaken_00_g_000270,interlaken_00_g,1,1,firenet,0.00020342694188002497,0.01098694372922182
interlaken_00_g_001108,interlaken_00_g,1,1,firenet,2.9023121896898374e-06,0.01098694372922182
interlaken_00_g_001325,interlaken_00_g,1,1,firenet,0.9890130758285522,0.01098694372922182
interlaken_00_g_000023,interlaken_00_g,0,1,firenet,5.829126530443318e-05,0.01098694372922182
interlaken_00_g_000031,interlaken_00_g,0,1,firenet,0.0031726835295557976,0.01098694372922182
interlaken_00_g_000038,interlaken_00_g,0,1,firenet,0.029312225058674812,0.01098694372922182
interlaken_00_g_000045,interlaken_00_g,0,1,firenet,0.00033535013790242374,0.01098694372922182
interlaken_00_g_000799,interlaken_00_g,0,1,firenet,1.6701424101484008e-05,0.01098694372922182
interlaken_00_g_001046,interlaken_00_g,0,1,firenet,6.1441764955816325e-06,0.01098694372922182
interlaken_00_g_001054,interlaken_00_g,0,1,firenet,1.6701424101484008e-05,0.01098694372922182


==> anc/recompute.py <==
import csv
from collections import defaultdict
from pathlib import Path
counts = defaultdict(lambda: [0, 0, 0, 0])
with Path(__file__).with_name("primary-scores.csv").open() as f:
    for row in csv.DictReader(f):
        positive = int(row["reference"])
        decision = float(row["score"]) >= float(row["cutoff"])
        assert decision == bool(int(row["decision"]))
        c = counts[row["representation"]]
        c[0] += positive * decision
        c[1] += (1-positive) * decision
        c[2] += positive
        c[3] += 1-positive
expected = {"gray": [18,31,52,140], "surface": [11,11,52,140], "bins": [14,7,52,140], "firenet": [21,0,52,140], "e2vid": [40,12,52,140]}
assert dict(counts) == expected
for name, (tp,fp,p,n) in counts.items():
    print(f"{name}: detections {tp}/{p}, background positives {fp}/{n}")

import json
def classify(rows):
    totals = dict(tp=0, fp=0, p=0, n=0)
    for row in rows:
        positive = row["reference"] == "1"
        decision = float(row["score"]) >= float(row["cutoff"])
        totals["p" if positive else "n"] += 1
        if decision:
            totals["tp" if positive else "fp"] += 1
    return totals

root = Path(__file__).parent
report_path = root / "replication-counts.json"
if report_path.exists():
    expected = json.loads(report_path.read_text())
    with (root / "qwen-scores.csv").open() as f:
        qwen = list(csv.DictReader(f))
    assert len(qwen) == 1170
    for name in counts:
        rows = [row for row in qwen if row["representation"] == name]
        assert len(rows) == 234
        retained = [row for row in rows if row["excluded"] == "0"]
        assert len(retained) == 192
        assert classify(rows) == expected[name]["all"]
        assert classify(retained) == expected[name]["retained"]
    with (root / "compact-cnn-scores.csv").open() as f:
        assert classify(csv.DictReader(f)) == expected["compact_cnn"]
    print("Open-model and CNN frozen-cutoff counts verified.")


==> anc/replication-counts.json <==
{
  "gray": {
    "retained": {
      "tp": 5,
      "fp": 19,
      "p": 52,
      "n": 140
    },
    "all": {
      "tp": 7,
      "fp": 27,
      "p": 72,
      "n": 162
    }
  },
  "surface": {
    "retained": {
      "tp": 0,
      "fp": 0,
      "p": 52,
      "n": 140
    },
    "all": {
      "tp": 0,
      "fp": 0,
      "p": 72,
      "n": 162
    }
  },
  "bins": {
    "retained": {
      "tp": 9,
      "fp": 9,
      "p": 52,
      "n": 140
    },
    "all": {
      "tp": 11,
      "fp": 12,
      "p": 72,
      "n": 162
    }
  },
  "firenet": {
    "retained": {
      "tp": 18,
      "fp": 1,
      "p": 52,
      "n": 140
    },
    "all": {
      "tp": 24,
      "fp": 2,
      "p": 72,
      "n": 162
    }
  },
  "e2vid": {
    "retained": {
      "tp": 33,
      "fp": 2,
      "p": 52,
      "n": 140
    },
    "all": {
      "tp": 43,
      "fp": 2,
      "p": 72,
      "n": 162
    }
  },
  "compact_cnn": {
    "tp": 3,
    "fp": 1,
    "p": 52,
    "n": 140
  }
}

